Symmetries and M-theory-like Vacua in Four Dimensions

Non-geometric flux vacua have recently been revisited, leading to the remarkable discovery of isolated 4D ${\mathcal N}=1$ supersymmetric Minkowski vacua. These constructions rely on the non-renormalization of the superpotential, which is supported by heuristic arguments. Given the significance of verifying the existence of these isolated M-theory-like vacua, we present alternative symmetry-based arguments that arrive at the same conclusion. Additionally, we leverage these symmetries to argue for the existence of unstable dS solutions as well as supersymmetric AdS solutions.

==> anc/dS1_9vfinal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    294300,       6964]
NotebookOptionsPosition[    272038,       6671]
NotebookOutlinePosition[    272440,       6687]
CellTagsIndexPosition[    272397,       6684]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construction of scalar potential", "Subsection",
 CellChangeTimes->{{3.948474275776802*^9, 
  3.9484742804594316`*^9}},ExpressionUUID->"89a88331-5923-4c99-9668-\
28f05600a1de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}], "+", 
    RowBox[{"\[ImaginaryI]", 
     RowBox[{
      SqrtBox["3"], "/", "2"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]N", "=", 
   RowBox[{"N", "[", 
    RowBox[{"\[Rho]", ",", "50"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{"2", " ", "84"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VE", "=", "500"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Tau]1", "->", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"\[Tau]2", "->", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{
         SqrtBox["3"], "/", "2"}], ",", "60"}], "]"}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.950353386574458*^9, 3.950353389095407*^9}, {
  3.950861013971336*^9, 3.9508610439125223`*^9}, {3.950861548201906*^9, 
  3.950861575343748*^9}, {3.950861628665628*^9, 3.950861628746224*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],

Cell[CellGroupData[{

Cell["Eisenstein series and Kahler potential", "Subsubsection",
 CellChangeTimes->{{3.948473518532556*^9, 3.948473521213684*^9}, {
  3.948474164215621*^9, 
  3.948474170091837*^9}},ExpressionUUID->"65e97b51-425c-43de-83bf-\
cba0622e4fa6"],

Cell["Eisenstein series", "Text",
 CellChangeTimes->{{3.9484735238892317`*^9, 
  3.948473527486738*^9}},ExpressionUUID->"81ad3220-4e70-4e93-b20b-\
ea7cd11f5113"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", "!=", "0"}], ",", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"m", "/", "n"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
      "2", "\[Pi]", " ", "\[ImaginaryI]", " ", "m", " ", "n", " ", 
       "\[Tau]1"}], "]"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"m", " ", "n"}], "]"}], " ", "\[Tau]2"}]}], "]"}]}], ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SumApprox", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Term", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "m", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "ord"}], ",", "ord"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "2"]}], "3"], 
    SuperscriptBox["\[Tau]2", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], "+", 
   RowBox[{"8", "\[Pi]", " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"1", "/", "2"}]], 
    RowBox[{"SumApprox", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "ord"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"E32", "[", 
        RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", "50"}], 
      "]"}], "/.", "\[Tau]rep"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       "\[Tau]rep"}], ",", "50"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       "\[Tau]rep"}], ",", "50"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       "\[Tau]rep"}], ",", "50"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       "\[Tau]rep"}], ",", "50"}], "]"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]vec", "=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"(", 
          RowBox[{"\[Tau]", "+", "\[Tau]bar"}], ")"}]}], "+", 
        FractionBox["1", "2"]}], ",", 
       RowBox[{
        FractionBox[
         RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
         RowBox[{"2", "\[ImaginaryI]"}]], "-", 
        FractionBox[
         SqrtBox["3"], "2"]}]}], "}"}], ",", "60"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32lead", "=", 
   RowBox[{"E32i", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"ddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{
     "dddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "!"}]], 
     RowBox[{
     "ddddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", 
      "\[Tau]vec"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQPcXHpLpX7K3jHU9rMO0Yrhi3Vvyt4xaee4kgeorv
vGUguqBeeTmIDm1fN1s2+63jpdm5y0H0uUCj4yD65ZEtZ0H0BKeztvY5bx2F
Di+wA9Hbg2e4guh71ysDQfSU29MjQHSgbU8MiD61ST8HRN+qNwXTN3jYS0C0
wrnnlSA65YvQ56i8t449nspfQLTVYpU/ILpFYTaY3nze7kUKkGaVOAGmHwe+
NewF0mabso1ANN/v1pmbgHQte9cCEL1pgXTs6vy3jh6TQxNA9GaVvhQQXfl9
fRqI3lT6ag6InpXhNBdEfzv7ajmI5rrDsQJEAwBnGZsW
  "],
 CellLabel->"In[6]:=",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],

Cell["Minimal value of VE at \[Tau]=i", "Text",
 CellChangeTimes->{{3.9514645599104557`*^9, 3.951464569300226*^9}, {
  3.951464947910054*^9, 
  3.951464950464525*^9}},ExpressionUUID->"4384b5f3-d947-4778-9b96-\
3cf63dbb5726"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kadgen", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"\[ImaginaryI]", 
      RowBox[{"(", 
       RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"VVE", "+", 
         RowBox[{
          FractionBox["1", "2"], "\[Chi]\[Chi]", " ", 
          RowBox[{"E32", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{"\[Tau]", "+", "\[Tau]bar"}], ")"}]}], ",", 
            FractionBox[
             RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
             RowBox[{"2", "\[ImaginaryI]"}]], ",", "5"}], "]"}]}]}], ")"}], 
       "2"]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddKgen", "=", 
   RowBox[{"D", "[", 
    RowBox[{"Kadgen", ",", "\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{"ddKgen", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Chi]\[Chi]", "->", 
       RowBox[{"2", " ", "84"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", 
       RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], ",", 
      RowBox[{"VVE", "->", "380"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"func", ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", "1", ",", "2"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{"ddKgen", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Chi]\[Chi]", "->", 
       RowBox[{"2", " ", "84"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "y"}], "+", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}], "+", 
        RowBox[{"1", "/", "2"}]}]}], ",", 
      RowBox[{"VVE", "->", "380"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"func", ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{
      SqrtBox["3"], "/", "2"}], ",", "2"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{"ddKgen", "/.", 
     RowBox[{"{", 
      RowBox[{"\[Chi]\[Chi]", "->", 
       RowBox[{"2", " ", "84"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "y"}], "+", "x"}]}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}], "+", "x"}]}], ",", 
      RowBox[{"VVE", "->", "380"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{"func", ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{
      SqrtBox["3"], "/", "2"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"ddKgen", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Chi]\[Chi]", "->", 
          RowBox[{"2", " ", "83"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
         RowBox[{"\[Tau]bar", "->", 
          RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}], "//", "N"}], ")"}], "==",
     "0"}], ",", "VVE"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9514645745532417`*^9, 3.951464707954068*^9}, {
  3.951464739026556*^9, 3.951464767569879*^9}, {3.951464862649865*^9, 
  3.951464932710146*^9}, {3.95146496564846*^9, 3.951465028567897*^9}, {
  3.951465136506753*^9, 3.951465146958568*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"29704b4d-3aa6-4b96-b78e-7d83d77fb2fe"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1Hk8VP0eB3C7eBRNdsXMWJ6RvZKlqc+Q6CJbCi2ShPIoIlc8uvYlKVnC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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1Hk8VP0eB3C7eBRNdsXMWJ6RvZKlqc+Q6CJbCi2ShPIoIlc8uvYlKVnC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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{1, 2}, {0., 0.02564648617314745}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {1.0000000000000022`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{1, 2}, {0., 0.02564648617314745}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {1.0000000000000022`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1Hk8VP0eB3C7eBRNdsXMWJ6RvZKlqc+Q6CJbCi2ShPIoIlc8uvYlKVnC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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{1, 2}, {0., 0.02564648617314745}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {1.0000000000000022`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1.0000000000000022`, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 2}, {0., 0.02564648617314745}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.951464633216955*^9, {3.951464669358851*^9, 3.951464697698164*^9}, {
   3.951464747899922*^9, 3.951464768010955*^9}, {3.951464866421494*^9, 
   3.9514648776214523`*^9}, {3.951464924620637*^9, 3.951464933264027*^9}, {
   3.951465022144525*^9, 3.951465028949699*^9}, {3.951465137669261*^9, 
   3.951465147682905*^9}, 3.951479287563568*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"bbf854a6-6145-4332-88d1-128ff558d563"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1Xk8lOsXAHDZ06URWaKQkrKkGxJxNJKkRFeFet+ZsUW52WOU9dpCRNYp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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1Xk8lOsXAHDZ06URWaKQkrKkGxJxNJKkRFeFet+ZsUW52WOU9dpCRNYp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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{Rational[1, 2] 3^Rational[1, 2], 2}, {0., 
             0.02566499279347617}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.8660254037844405, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{Rational[1, 2] 3^Rational[1, 2], 2}, {0., 
            0.02566499279347617}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.8660254037844405, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1Xk8lOsXAHDZ06URWaKQkrKkGxJxNJKkRFeFet+ZsUW52WOU9dpCRNYp
W7IkN5WErpKSJfohEiVEiex72eZ3/DGf+Xw/z36ec55XzsblpD0nBwdHH/5W
/0/OVs/4Ph0GDvca9tVQGgyIpJhblKPHukx5A2jg++fFByoV6MMG+Sk+NMh2
EXbsrUJLDt/quEiDmSHis+E7dLmCe81JGiR3z1VRvqEjVSUZW2mgvFy/5ecA
ujdgxl+aBi+l0q68HkKHNRC5YjQYtDTQuDyOruNbEF5HA+3W2PzPC2iPbRrE
DAldtYqxucIjwCH0nvm2jgTXgcXhAFF0zLpPIa9J4OZpOmIljo7fZmD8ggQV
qhfnH5vRxgHHJ4pJ8K+o8nJTRGs+X1+WQYLcI+tzBwC94p6oziThaZNK+UYq
mioxGO9JwtExDrHxQ6vzfy9ZdCHBXSmvKesoeg+je8SBhOqcaSrfabRvv6zp
KRIcWNE73zujd7zT36BOwn8liz2DLui+HddrdpNAabmQxHZHe1Dyw5VIeMZn
zKXCRH+od1KTJ0HIi+dLeCiaU2JJWoQE2xueN9Mj0FzOt7XWk1B2v9+4JAp9
8e5RxjoSbPqqnvbFoS2Txzu5SCg54X9DNx39pF/NaZYAgYujhy2y0KL8YmOT
BJBh55Yv3EU/TDYMHCOA/7n2hZQC9FXHrMYfBJzbNW8w/RR93FOc9zOB8XSd
z29ajZeBJmc1AVayPf9Wvkdf/3sLrYqABzqmdu0f0It1VfUvCLB0V27h6kIL
11nUlRNQ2DNYQA6ivQPtLj4kYM3iGYbXMDpMokfzAQGnxWrFo8fQAhrGlEIC
180JKZ9Z3b81z2geARbPGKTomlG8v+xG00wC7n1oFlXiRmvNuEemE7AyAQ0H
+dDfvbTbbhOQv2OLlosg2mSTYXwqAcvU62OhFLTTrgTeFAJOkkt3b4ugxQ9L
X0siYCnhk/BbSfQL/vGymwSYPzSu65VG6x41dIgnILehzH9eBm3VOCwXR4AZ
Z/LwNgX04dP61TEE5GzmvaOzE03L/V1wnYAFLS/Lk8ro2lrJzGgC6+OvNwF/
ojvT75ZEElDjGrfRRgMt/cP72zUCBt2a7A9pof3OjcigBTwEnyrooJ8yeB0j
CFD2NOFdq4duNn9bEU6Aqde108P66D8DD2xBu16uzX1ngL6txYgOIyDem2e+
6PBqe+UBPvQTHwOjeGO0r1lrTCgB7cygZM9j6ItyO+XRv3wrf5w+gbajUatD
CNh0dXnf/pPofWry7ugDfjoRUqfQSo+blNGkP7Nj+Qyae8lk5h8CAgNKFXut
0cvSt+vQdwJnfV4R6E/S1ffQ1UF76+/S0T2LtcnogWA3yXBb9JfH9+PR/CFF
Tk4OaLW9Hiz0rtDRchMndJ3D1iL0sTAlAVVn9A61583oS+FO1hQXtNsFIzb6
RkRewZQb+uxQtTbu7/G17wttnuhDzP3/oNsi5U1KvdHqPfkd6Lkoxq1UX3RL
h5gOnl/iesbwFT+0j3R4AVo75osOGYjWsVpWwPidi5WK1v8H3abp9xDtf8Oq
a2sYuuqUgBHGPzMuWZnnGlr/RP5P9LebIu/qY9D5G7Zb4X3yJppvLoxDd/8U
2Ib3r5gU+3dMAvros/VLaOeUdUJ/sVbz9Y+QVsyXmFRjUiMN/dp24T3m00NW
+APxTPSBc2k9mG8zt7lOdOWg46Iuy2I+iqUfzHiRj7Yniy0wX7UyAsYz76N3
CexKwny+mrUYa/9odf/tLfqY79y5081jFei98nYaWC8KeXvkWirRr97VtaYR
cCTfxa341er5XAIDMgiILhgW9qlDU3JmVu4QIFrUf3JN22r+ZBqkFxCg+VAu
u78dzeC8mYf1a/mINv2mE61aeewF1vft4s83I3tW65UpIFpMwPay1jaRYfT0
60V6BQEO5r73foyij3h5rL4fuT9l/f+bQJ/v/6aH74vC5ks7bOfQa0tfmNVg
/IL5fR+vGcPzKsVRWghwlCoyDeNGT36R/NqK9f/klLw1H9pcrehFOwE7f9xp
XCOIfviYP6sL8+uYroy5BFqr+QnnEAEXvvdPb5NCU0x7dUYIKPCPrPu1Gb2l
cWfwOAFKjz66ZcqjB/hkNOewHsXcq8dV0btH3+pwk6Dam+sUY4huKumo3ErC
JeZxPZsj6PU+TQ0KJDzYMLNB0wS9P47z+y4SdhserPhihjZN2AZ7SVAr+Cyk
cg6doh4Wf4iEvZ6UJw3u6CeKsqVOJGjx+67wZ6KjZGLX4Pdsf3qF8qZsdFZf
sHo1CdrqbGulXHStja73WxIO0ENKjxeiqfXrlD+SoF8W4xpftrr+N7W/Jkkw
cszuk2pBm9xmpSjS4MjKd4pKG9pvIKxuNzpBEfQ+oglXE/59NDj68t9b9C+r
8X1ALzWkgalEmUXO0Op5jd+32tLgdF1jjSrnOHA8NnLhzabBGXL9LPCgBSS1
1O/TwHLGXN6cH32ntt+tmAbWsh8DPITQv3y/S1fTgPT5qlW2Cc3LmbZngAb2
inMFB/eOQ2Bom9B9MTp4RsjEWtihX+0WrrGlA5V7z5k959EdUwdCHOlACaTK
CF1Ae2RZGP9Nh0Jv+6JaF5yvQt1o8DIdvjncb9K+gu0iverMSDpYGO6jyMWj
//bi//GYDuqcJ+JGK9Hudc0T/Azg9KdbvX2F46U+/BEtxIDm325yeW+wveqY
sqooA5wnEx7RG7Cd/lUkXIYBd3s/tbS2o/PGmFGaDBCtdNjwbBR9MV63254B
C7qVxq8FJ/A9/nNzfj0DDi4kWputn4DAvrPF95oZEPHU+eIXCjpF+HjxRwaI
7950fV4E7dYd3v2dAeqyXs1Km3D8mSyuRE4bcOFUOpOggOadMAvStYFvNUl2
9oAeci4yK7eBphOXAvjccPwbL7+YOltQsGSevO6OtsmToLXYwlV6yHYRT+xf
37tz3ydbUHRjNWzxRm82urc8bAvB8TXimn7Y3zl0vn+9HWh+2PLQ7hqa3+Ce
qJUdpFs39VZlYf/8yTdLE3bgbK9Gvfoe218HdyZqOkChepOencokvOS74a31
1RG/S6OX5mPR2a+cDVWdYb5isGN5eBL0X1P5meku8PTrXJP64SmgCwZVfMtx
g8j0kAWx/CmQNbAWPdXoARwbx0lnrmnoDRnbaTXuBVHynXPODtOQaVq3xZLu
A90a7VLptdOgL3nKmLfPF9rWPPSlbp0B2Xdbtnce94Nu+7WC8SEzQLEeNGjg
CISof6DToncGXu4uqRE1CYJj+2c7XhnMwoSY3pu/SoOhfeq5PSNnFpplxKeK
5UKA08FW2YNjDjJDg9OzL4eCgVuEgprtHEwUvd0u8DMMFDQjremVc9CbFMtn
bBgBLSvpUlWS89A7KCSqlHoN4mh7Ke+uzEMzU3HIkD8Kppl39Y59nAeO9/qt
vuei4YJyYuZl7V8QKJcZVFl/He71pcS23PoFsqXtpIhyLESdZJZlzP0CV2+B
Ucr+GxBk3SkqafUbtKBUWOHHDdgkLXafp+Q3pKT4Ub+ExcGVr/b/27p+AfQt
3IQyZeNhUk9j+7DrAkjURWVvrY6Htae/lig0LgD9hXmZo9VN0OQR9BXcvQhm
+1S4g+ZvAs+ljT7noxYhpeioSUh4AqR9UuOa+r4IE4vR/TrCiWDc01C148gS
qEv7l+feSYSUNINnzdlL4EOVu5uskASL09oD2/iWgdKgb+f4KAl2mBpm3HNc
hifSYjnuGskwy1COz3q9DNIs7+qmwmToELxZdkhhBZR7bp0X3ZUChEe7xNng
FeCmjlDlbqVAQZcy752uFbghse6lGW8q/NHNuSNBjw0desze6MupQEktCfqd
yobbZSO6gZ9TwXoo8VbcLTbcuDVarf0lFXL2Xy7ZmcbG97KLa7Y7FbQ/aQ5Z
ZbKBOzvunmNfKthJlZk9y2XDSE9RwrGhVChNeyZzpZgNsoFhI7zzqUDeqXy+
1MgGxYMm5YYbWJA/lfEx4X+4XvLRQ/MiLJimBk4qN7NBWSszPH8jCyL69bcT
rWyI+HR2n4AkCx5vexX9vJMNhekeOm9lWMCTV33Wf4ANPkNbOw+osMBs/q6X
2CAbmhdkhodUWcAyCo19MMSGX3sLSpLUWKA6aPi6e4QNSyKenuN7WWC5s3YX
TOP58yE1TZsFd5h5hz7OsCFBgN/1yAEWjNaHky5zbHB9wGRP6bIg+MKR+Izf
uN5PhyNGB1nQ+EyxcN8iOn1ozSSVBeLr1tY0LbEhpEHek3WIBTZnh3rOr+D6
XJIZBodZUHi//jebjfN9bgweMWLB/wEu746+
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{Rational[1, 2] 3^Rational[1, 2], 2}, {0., 
         0.02566499279347617}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.8660254037844405, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.8660254037844405, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{Rational[1, 2] 3^Rational[1, 2], 2}, {0., 
     0.02566499279347617}}, {{0.8660254037844386, 2}, {0., 
     0.02566499279347617}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.951464633216955*^9, {3.951464669358851*^9, 3.951464697698164*^9}, {
   3.951464747899922*^9, 3.951464768010955*^9}, {3.951464866421494*^9, 
   3.9514648776214523`*^9}, {3.951464924620637*^9, 3.951464933264027*^9}, {
   3.951465022144525*^9, 3.951465028949699*^9}, {3.951465137669261*^9, 
   3.951465147682905*^9}, 3.9514792876790524`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"dc4eee5a-38f4-41e7-b164-cf3054660703"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlnQV0Fcf3x4MFd7cSKBCsQHAocHEr7u4uxR2Ke3GnSAju7oEhWIQESyCE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    "], {{
      {LABColor[
       0.2711582030147396, 0.14169846589452695`, -0.40819586146512543`], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxFVLluU1EQvc7ze9dCVDE4tGwibA0gCpafABsEReJQQKJEQSINEr8QCUEB
aWIa4rhIAkXcYKdGIqYEKdhV4sK2ZIFs4iWREOcwR6K4mnnz5s5y5sw9+ejp
nfkR59xLnACn4517BzkbwQZ9GcZfkGNwmsNp4t/V0LmvMecuJpyrQ36GTxZy
CX6r0LuQffg52L5AJHFvFmcX+ijk0bhzVfwbyqcN0cP5g9OVHEo/xBk4izPU
P+od3WHMA2f5aG9L35NvT/ZrI9bDEeS7jvq/Q15G/X3o36CvoOZJAoDachA/
2Tvk3dBiMt6O6mftzHsqsu8biFPGdwOnhHMhsly3E5a/qzo3ETuLHOuqsaW4
07BN4KxBfwHZjhmeO/r/w1n8Cs628OgoX0vf1B/GzGcL5xxqSKGGWwnzaehu
Vzg2hc2h8JkKrDb2zvqobziri3XTVggMN9qLccOL/uQIdeKVjhme7GXfm06M
2T9xIz7Ei7idjqxP9luF/WbCuHImsrzTitkVhxiDPBqVPiMf5iIXycnfoX1P
COeCt5o586x6yQmruvDKKj911jujmMSOGI5HhvGBsOpLb4m/Q9nJ62JgfS7E
DVPu0iXVxr3JQNZiNqMeavPw64t7xJR15wK7mxNniqp5oHlx9uQpY9I+Kf4s
a65tcTWFvOPwO5awez3drYtfFXFvRXe5G2PacfbVV6zXoe019/t5YPeJH9+D
lPxZ46bqr+k/e+QOMOZ5YPjYW/9LoeGTF+fI7TXxLi3ukCeMfWLE5s9d5RwH
rMUbznnIfb1FxJi4084Y/7ARhm9Ds733hgUxSULeD62fOW+1FMR5zoQcIBe4
M1Xt4IPQ9nPe23wYh/O9B/szfD+BfTG0feDbORR+Te0k+2N89pHRHq3rHzF4
420Wr0Lb17J2dk+SNRDbUmD48o1m/uPopeTtHf7kjZsD8ZOYpLV3nG/T/X9X
Woqb0aw2tPd54ZAS9k3Np6y5cCZJ/Tsbmc7dbYhfJWG2rZ3iG0p+XRFONfW/
qlzs4aO3vj5oFgvCdko666qohi3l2VWuvy44Dbs=
          "]], PolygonBox[CompressedData["
1:eJwtkjsvw2EUxg9///d0MGmUtW4tNhGJROI7iPvSMrikVYlJ4iswIFFLWfSy
sVj0A5iMTEaruF8Gg99xDE/ynPt5n/OmlzenSq0ikgFtYD8WqUYiayCnIsfY
My0id6CBPQ9yxCpgl1hnQuSUuizFKXgy4XyJ+AK5b6Aeec4r/Fm9toL9BN8A
eXpf42vC9+h5Ar/B9wE/BA3sGigT/wHt9O9g6Z4gMhJ7L9v5iNiL+kNsR9u1
N3huAaThX/iU+K31h2fxpYgVwUDwHMtNgv7gPot1gSH4GTXT1F7Svw6vqXPb
yXYbZ5974lv4ZuHD1HS3+owMvKo+23qUiV+pv/0BewJ7MPisUTAW3GexbXLm
4JPgEXvH9I1dY9PaNDPtiuq5i+QU1G9ot1wHeXUNTUu7yQH577FrbZqZdiX1
3naTv9uo15pmn/Dv+P8vRH6bc3zNyN9sb7eZNtt8F/BVdS3sD63A+4Jra5qY
Nr/SYk29
          "]]}]}, 
      {LABColor[
       0.3807680890791726, 0.28364395736025894`, -0.08662531301039594], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNV1tsVUUUPbf3nDP3p0YEfHwZfKD0SgwkGEkMfPghqBFEKSVpKVRbotBa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          "]], PolygonBox[CompressedData["
1:eJwllElIlWEUhr/r9f+/uzGQsmHVTKlJYBDRuGhlRYOWt6CECo0GjFZBC03L
ahGIphldpcEmGvCaUaTde9sERhO0qUUR1KI5wzJDsHrezuLAec/w/Wd4zz91
297S6iznXBzJRnaGzlViyEHmBs41euceRZwrQY6DE8hzfGeQLmIXgO86s70B
dxN/L+pcCmnH9xZbP/5O/O/QR/Hn8KEMtuvoE2LOFYKLkCn4L2K7RW4IHib/
dmi5L4jfCN4NrgJH8A8S2w0+C15Ozkrwd+Rv1GpW7d+QUXCC/EHyv4JHwA/w
f0Ivw1acZTkD4IHAfCXYPoOLwY8jFqPYNLZ+Yp/yXgr9prde1dNIYDPRbFRT
Uv1iG4svTUwPse+Rn+jlSCn6KfWIvg+pAnchad7eD06idwSWq5lqthnktbMa
7qMXMr8K3m/ENi+wmWq2d/DfQD+PXAVXgzvRD2mn6Bn1j76I/Fbyc6l3JvX2
EvOE+APE9Kk+5Bmxa5Bm4lu8zbIKfyv6Omz12g04l7fmawbOerqC/yNyImox
H9Anh8atFmxHiT2GrTlqMUfAdcgyvpVGDuNbG9ou/uD/oVnyjRX4xmAbh15O
zGZ8W5A4ei0xS/GnkDp9PzBdM9fsF5PTRr8PqWcWb5d5q10z0WyK8G/Pth7U
y0JwM7gXPI34JmyrI8aJk+QuwX8afx71FIRWg2oRx76gV3qbvW5kA7kFSA16
k/rHd8nb2z3gy+gV3marna0n9oI3n26iDVzrjTt6o0ZcCuw2xQFxQRwQF7aC
54B/B7Y79aTe9njjlnYcx9fgjQuaeT14hzcuioPl2q23XWimBwPbgXahm9Jt
VXvjyiviN8nv7TbFGXFHN6xbDpAhcD4zeulsZprdKm+3q3+E/hUJ8RV8TjHo
ecTkZ9vN6/bbsSWdxXSgNwQ2S3FAXBCnxC1xStyaGLO39I+ZFDPOiDt6c3zM
bli3rBvNAs8ObZfiiLgyPbTbEAfEhRmhcUc3o9sZ9tabOPHL2z9M/zL9Q3eF
tgPtQpwdorZr3m7zfw/o/wBdzb9R
          "]]}]}, 
      {LABColor[
       0.46902880302247796`, 0.397942136727349, 0.17231160599224424`], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmGmsVlcVhr9pf+e2Nr0xMVCNQ5VCm8bQGutQWxMtVE0uw50KBYxy76Xp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          "]], PolygonBox[CompressedData["
1:eJwtlVeMV0UUxu//XucOligSA1YMCUWKIJZEHzQEIRrZpfxZBFlEdllYIUbU
ByvigrRdYN0goJRd6ou0yFICCQFJTCg+qUCABERZkGaJLZSg/D4+H07yfXPO
nJk5bTpUTiq+niZJUoPchPwVkyQFrMuSZAn4vjxJOsE7Iq1bJcnFkCT/oKti
06vofoNfhl9CzmM/BN4Z2y5IG+x3s3YAXVt4gA9mz/5CkszlrEHgh7F/C1ym
PegXwIeg/w5pYu8e5Bv2t0NWo3sPPhhcwZ53wdeQHfDj2F9B/zK8FLyGtYXg
j5DZ4KdZK4If5MxnwSM4r6vOi7Y9wFpv9s9A+oJ3IrOi76i76o0X4FeQW9n7
Le9fgu3d+OgBr4a/hu0l9K3g27FfC16ETRFfR5GV8G3YrMH2FfhWcAlrh+Gn
4APAO5GKgmP2FbiB/SXw75FP4b/D94I/R18LbkTK4aeRzegfwOct+KtAfkY3
jrVJ2A5FXwWegdRnjrlivwu+P/OZOnsOa/3B+5B6+Dnkb/R74LXgf9HfxfsO
4v9k7ppQbVTh7154R/RjwP1Y64DuXPg/9vDO8KH46FNwjdwJfwc+MPOet8Fn
kD8z52wK+HJ07BTzq+DFyj98PfpGcDt83JE6B/eAp+kN6N7EXw/OXhZtq5wo
N6OR6sw1olpRjapWx+KjmvvXs2dAwTFuQP84a73QTcZfV3QtyFZ0PVl7FN3H
2MzNHNNp6LbAd6vekSb4pty5fQn5EtwcXavK2bLgGlQtzsd/L/h4bCpT57BL
cE2pttST6k3dUXdVTs7Cl0b3qmKi2HyIlMHH4m8yeDo+GuAjkTL4f6pZ8BF8
tOSuEdXKzcj98FXYNKM/iL8n0PVEbkt9J91tQu67KuYTwXOw/yzzTNBsmAg/
wd7hyATwKdaeAj+HfSn2RXjv1DPgD/DA4LsW2d8SfUfdtRwZBi7JvVcx74Tt
/OjaVE98Aq+B12bOeQ18RXSvqOcWwkdFzxLltDy6BlWLb3Bmd52P/+fxvwP9
Q/AvsHmx4JmyQbXG2iOpa1K1qZwr99uwOaP+go9JPSM1KzXDNMtU4+f1NvYc
KXimVYLnIV8X3GN16M8Gn60aeyx3j6pXlYPVmk3BudIM1CzsFjybdCfdTTNI
s6gRWZ97ht2YZaljPRWZl7lGVavLg3tXNapafRJ+rOAZMSw458q9eqQMPCi4
t1VTt/O2ddGzTTFSrBRDxbKOtanqz+Dc680bNX+DdcqRcqWeVG/qTtOjZ4Rm
hWpEtaIZo1mjGT0T/kF0bVSy5/3omlBtKIa/qt9Us7ynn3pa+Q2uZeWkCt3S
4N7TG3/IHSPFqgnZkLun1dvqkZnsfwHpCz6E/kf0pcFn68/5Cd0zmo+ZZ/gI
8C/Rf5/+jIuq1+C/STPtZPQM0CxQT1wFN+NzZeo7b849wzXLFyF12LeN/us0
YzVrrwXPds3olFidDq491axqd2Put+jOurv+FP0tN/6U3D7lWz06m72rgt+m
O+guF4L/cvV4e/h1G8gIvA==
          "]]}]}, 
      {LABColor[0.5469683154597161, 0.40501762515429457`, 0.2796404076109411],
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmXlwltUVxt8v37t8YEcFNwZZBO02BZUGRLG02EEkbC4VK4KxDYqIop3K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          "]], PolygonBox[CompressedData["
1:eJwtlmlsV1UQxV/7773vb1UIUBSxRWpBiQKiLS1gNGCqILKoMcZQAqGlsaCl
RmUtaKoVjChrNQGJbamJaCy4IQbjB1xA+WaiAWTHikRkE6PBGvV3cvwwyZw7
c+feO2/OzCuubnhwXm6SJG1IHjIlTZKynCQ5k0mSY+ivhSR5H30b0grumU2S
63GcyaaaiA/2Amx9JNh7sPYc+1fgU4HvK6y9ju0lYp/B9wFwBfZi7D2w98J/
BLYfwJXgq8BjwYfAd4PL2NMB7iTGG+ydFHy3s8hx8Ef4nybeDORD9AHYx+A/
mv1FWZ+ps5vB5eBi8ATwXeCB4GvBQ8Hl4EJwLjEuEqsQnA8+jv0h7H05ry/n
TWAtn7VNvP8dfHcjRdjXg/egXy7M3mL8r8P/J3zrsTexNpK9h1g7hW0YZyzC
1jt17jawfwt7C1KftRH8Nngx+AXwSPynon+C7AJ/Qcwd6J8S43d8LyJ/4j8c
PB/bw5w3hPOKWNvB3sngQeCW4Fw+hsxi/1HkV/RmZAH6Nfi34r8a/9H4t+O/
W+chH2Pvl/rtHdjvxP4veDvn9VTx6PuBT7L/a/A48HjwWPZ2snaE2DcQrxbX
idhLsMfoXC/DpwHfRuwj8D0NPgJOsNeAH8Xnlqy/ub69crII/Tz+ldirsN+E
fQx4F9tqwcPBU4NrTTWr2j0Evhn/Z8Fl4FOqF/D94MHg/eBB4EZwKbgLPAo8
XjHAczlzfsZn6Kw9qXOvGtiNXst9s7l+42z0E8Fv+QU5jL2AtXXEW0m8UcRL
xQF8+4GzWdeoanUcPmfZ28ie5ewt1x3Rl7F2K/q7yGFiLQyupS3IPvBB5T/j
GjuK7WXwxsz/HAS3R9dqC7IZ/TPWmnJcQ6qlA6ztzTWnxe2Y9d36IznY6oj3
dMY5mKNciD/sfwv5Dvsg8Db0YcS4L7hmVDtfIm3BnBP3btP9g3Oi3Ihj4po4
L+4rR1cTrxqZkeuaVG2uVLwcf/MX8b8s67uJsxnsbdjfI16GtT+w/5O6Nnsh
fwdzXFzXN94b3CPUK1QTB8D7ifEN5/2s+gvuSepN6mm9sW0O7jUnkOPRNaZa
mw7uxraW89rZuxlZDZ4GrkGfjVSl5qC4KI7eGMxBcfFxpBp9KDFLOL8eeSI6
R8rVPconeAI+XyX2uTd1jpVrcVhcnhjtK86VBPds9W7l5NXgGlYtzyTGYHAe
/nPxr0PmRXNS3FTPKAQ3B9fiTmQ5sdalfls3ciG4x6jXfI59AP6TomOrBiZH
c0rcUg8cgv8l9ucrPvhS8Bv1Vt1Bd6mPvsscpCGa0+J2C/4jdBf1c2ylyDT0
hal7l2aWZpd6knqTcnR7cA9SL6rG3qH3I3dkXFOzomtWtau1ytQ1o9rpAK9P
3bPUu8S5Z7AdjOaeetRS8PTU31YzSrOqGnke3IQ8mbrmVHuaGZodf7H2SI5z
0K35gPyG7wpkaeo36q2t4DWpc6xcb0JWpe6R6pXn8anSXYn5beIenYdewdoH
4J3grfhuCNbFWXF3WeqzNIM1i8VJcVMzZbu4nfru6klPoX8f3VvE8QXB30zf
Tv8E7ak5Iq6o56j3aOZp9qmnXMHerdFc0Zs70VcFv02cEDfWBOdanBF3WoO5
pBlyLLpHq1drZh+Ub3Tv0szW7NZM0GxQDsaC3wz+1ueQLv0bBNemekZd9EzV
bFWPWxI8kzWb1eNPBs9gzWL1gMXBM0CzQP8U+8Arg7+Feqp6q2akZqX+WfpF
//Po32cg+Mroma3ZfQ7/E+oFqbmub6RvNTnYdh75MXWPV6+/AO5KHUOxVFPz
wVOCbaoZ1c7IaC5oRmpWaqZotuifqk90TMXWDFmif7toLmvmlUb/w+lfTjOr
P/p//Bw4zQ==
          "]]}]}, 
      {LABColor[
       0.6232524868209133, 0.39489646021752595`, 0.36265390601427333`], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmG9sl9UVx5/f83v+/JgUWFs2oawVidlAMkLZYt0cisBA9m5Zlkwky8hM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          "]], PolygonBox[CompressedData["
1:eJwllUlsV1UYxe97r/e+P1pKKVOhRmyNkQhqgBhRQSEIpWUFMSYig5CQsJAy
gwNCYuJS48ZZExGpEbcahSglIG0Z2kLL0JYy6AJdEhOBuAB/J2dxku/c893h
fe/c7zau27S8LQ8h7AZVoL4MoaEI4XoWwg8phFWgioRZaCuJm9HPwpvhD8cQ
muAH4EwJjcQLwVzIt8zvJ38dSOgL0NcS318JYSobNcHHwLvI7yN/L/m34R+D
lbn3/Ih4EH0O+j70S8S/gBPwVfCfiGey3i7Wq2G9XznPWcZmozeh9xG3M7aB
+D/wEusNMHYV/T34MbRdoIu9OsFF9LfhZ4hPg2H4O/A+4l4wAm+K/pbf4S+y
1hiB9T6Bt6OPhdfBP4V/B+8Ao8l/H36UeEf03ONgAD4Mry28Ri1zj8BfRstB
XXINVctpYBtadcVnVw1HE/cm1+YRsAn9t+haqiaqzV3WvAav1c+Fj8C7Wft7
xq6RO4P5/xLfQW9GP83Yq+gRTELbGr33DfTF6An8A58MrxCXFcet5C8j/xDr
/40+gbEqtKLi+DZjEf1e6bPUgQxtNWMr5B8wjvg1eS63Z+rlBfZvJ95LfTaX
PoPOsp/1zqEvZuyFwv/oCvxxcAttAWMtaE/Bb8Kv8/krWGtJaU0efy7a4/K6
anRQfmVsPPE9sIPcFvarjq5RG3qZ7CWdqaF0zVQ77am99c/17zvAFuYdI+cM
e70LthEvAs8X9twlcqeS83Rhz6/RvwQPsNaP8C7izuR4Bjn15G4GR3LfiXms
laNPIZ4MJsGHStfmWfhw6Tma+6j8SjxE/kH0J8Fb8B7415nPMJf8+aXnysPy
8hRyHgu+U8/AB5O98wR4E60D9KOdA93o5+F/Ev8BLsBfj76LGrsIb9V5OMsB
xi4TJ9a7k/kb7qv4G/QtDdS0SD6zzq4e0Yl2mbGe3P9c/74FfTr8S/UH4o1g
IfxD+Kloz8l78sD86B6hXnEXXq37mnzX5EF5sUV75u5hD5E7MfkuyJPy5gVw
Ivc/1L98kJyvMp9BZ+lRjQrXrBt+Cj5QuAepF6kmqs0c9AH4ltLeVg9VL21N
7q3t5C8l3l7aO/LkVuJ5zPkrcw/8Wb0z2WvqIeoljdFzVWPV+hb6B8R7GDus
+sDPB3ta3h5Vca11pzN9H+NfZK5BTemep96nnr9H/1Z3JnOPvKpeV9oL8tQ4
4vGlvaWcCcTbyV+Uu0ZD0R6RV1STo9E9Q71Dd0R35aQ8WriGqqXeHL09V+D9
8PXoDZlzeuGvJL8l8uBJ3bXo3BF5Er4kutb6ppnJY9L0BvSg7U/2iu7cN8Sf
Jfdq1ezz5DdBb4N65hvRb4LeBnlwN3ww2nvynLzXnFxrnVFnVY9Xr5dndqq3
JPc69Vj12pHou6AaqVZt0b1cd1J3sya5F+lN0NuwL/rtU49Vr9Wbo7dHPUG9
4X+yrPeX
          "]]}]}, 
      {LABColor[
       0.6969199308475833, 0.33561026069324573`, 0.43649242712823627`], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNVl1olmUYfr/v3fM8+9dVBE1Hm7PlPMh+3MJ96vyBVWzrQAuVjCDIfhZu
FlTQjKLBFqSrNgeOBhGkBx14uNEKp1CpOJcz+9mJBxUEHbgMIsGDrovrCjp4
ua/3fu/nfu7n/rmet+nZ/l0Hi1mW/Y4nxzOLly/xPAR8s5Bl/cBVkI9DDuC5
HfrXYpbdgq4C8l1/o/6JKHwiZNkeyMYyKCGn8fwGvBGv64Dfx5pW4ALwMHAz
cEPKsl68f4a1NeVaWw35uvfinmWwOQL8DWzyIJ/HsGYr5BY8E8BNBdnQfzfe
2/AcwPufkNvwrIJ+A/zsAt4LnwF4O/CjwKOw21HU2h+S8MvY5yJ8dyM55Xga
YXMcz8OZztEJm/qCctXrPHCfowXtdSPKpgvyTehKwLdZvoPncEF57fda+t7u
c/QVlF/qGxBHO/YvIa6z+D5XVAwVuXB7JnnGuKtc+BWseyGoBucRwyHge+Hz
JPCdwG+zHsDH8LwHPAH5atAei8BLufLA3CxAH5gHxNAP/BX0l2DzIvAM8AXg
u/BtNWzqk2pUQu5q8X4GeIi1gc1yUfVgflog/ygqNzOwGWStYNOE9Wuxbg3k
cpTNda+lLXNIuWw/48ANBfXtPujGCuqtq1g/Cfk9fFflyi9zew24Mlf+WMd6
98x8Uu3Ow/5GUf651+6iasGaXE7yfxE2I0XtzX3Zg58CtwH/Ar+bcp19ZZJ+
Kch3q3vmyaJmgP3/Vq5e5axNRu15HHJz0jzOR+Vys/PJXud+3Iv1mXT89Dtq
/ADWrGdvB83EOvf2VJl8cXbyJP39sO2Ars8+2cu33Huc5cxxjkbFfBTyo6jc
fRiVgxHPM/toxBzCera4RvQ95X3Z7zft/3JUr7JnYy472qxxDxxKipdrGSN7
lz1cB/2lpHl7Lig3tGspKN8dPsu5pNqdDop9r+Mccg14rsWkvtkfVeMh81Jj
ks3nQWfm+pVR9d/jtfQ1ZnvmjNxCH+eT+mZfVP52W38iKsYV+H4dulPmgZLP
x2/kNs4Pa93inmcO63Lx3YRr0ve/ffucT56dvcEc0bbTmLqtxpxDnvG+JF4h
53A2nomq293mhpL3bs6Vn2HPyqDj4awST3vWGTNrRw7odY3Zm+vNaeTQHvdv
LfauBr5qLudZeUfU5JrVJs8Mz7MQpaM9eY/+amwzEJQz5vULz+3fUT3B3ngE
eC4qz6ejcn3Kc91lfh6L4jvy3k72W65ck0s7nbc6zzR5j3EuJPHjd+Q6yDLH
X5nUxxVJ90aF/fT4DiF+sFy4yj3O+efsfxJ1x7wUxAfU8/7ivZzbP/ueNdyW
VLMq56Q6idMWg+6CCt9X5GyuJT9+ay7gXfpxlO5AUJzXHOs58xS58PkgG9oy
lrWOh/n51TlaSsI/Qz4VNV8fRPXOYXP1Wf8TXEmaMfbS01G8Rn47iO9XgnqF
nM0czzrPvKc5U2843llzC/8z+L9xIem8jb6XmfuUa/Y5t5zff6J6/Ij5n/cV
e5A2G6Jm7K8oHiQfxqSe5L3Jfp4PmnFy/wrPc1W5aj7tOHucD/plTw16VhjL
jPfqC4qTdW71vUob1ofn4vmmzMPkgrkg7iKHURd9rh+T7pifIBuDzv2Ycz/u
u6/W/crYOmDXBrwatjvK9U+z0/8IJfckczxkHmnz7FaZ38nzXwf1bLft6zzL
7f4PqXS/kfvJF8Oe/SbfR5sQw0b+GwSdnZjnH0jaZz/0zcD3QH9H0FkY87jj
of6/f9IGz0uH71zO/5YkST5YlWSTonq53nz1Lz9sE6A=
          "]], PolygonBox[CompressedData["
1:eJwllElszlEUxf/f1773vk5ac5RPKzUviKGKllYtWmlYFKFBiIU5HViQsCAs
iKGCNtGlsLZsTVFN0FZ1VnRjwc6iVUNILPyOuzjJue/cd997d3jzDtZV18aj
KDoAUsEjF0XfWBgHP30U7QM18IKUKJoOH0ZviUVROWsjIYrmJqKohI0LWduA
7cFitOvYr/E9BJLwO6CT/adAPfo2sAPej/8osRvR18KXgUvwavTl8G582uAB
n35itYJz6KWsTaDlcX4p509G3xTszrr7BHiMbwV2WdzepLfdx26Ct4Ij2M/B
ReJtx+5i/xj6V/hCnQ/PDva2eyAHfpW1szHzGYefZP8LeDvoxx7ETucun8Aw
/h/AZ/gksBFe4+2sCGTDj+GfH7M9meg3WduNFgON8DTlNMXurLsrB8qF1tLR
znjL1V9inIZnsJZAa2btAfZ3b29RztrY+xJci1mNUvBtRr8CX8WV9nvbo73K
+VF8MxJ213xynAWfydoF7GJQhm8veAZfx5mlxHuAvhV7DvYs7DxnsZ+yVoLd
i52KlgICdmbCYu9C73C2Js2BPux3IBOeAbLQcoPF/sMbGpR/UBe3nlJvdeF/
I2Y17w2Wc+VePape7cHnSdzuXOesp9Xbl7HvwK+B83GrsWqtGqqWVWAA/82K
kWo5XgkvQ18Usx5UL6oH1YtfwCh8GnsWwAuJWUS8vcop/knWZgeLqdiKWc7+
j8H2FoPyYG/UWxWjINgMaZYKsdcHmxnNzmrsdfDb3mZDNb4FTwTLpWbwsLMa
qVbqyffBztBZ6uEB/IeC1eI2/m/xz3UWewlrFfA5zs5Wj+7BP3h7i2qgWnQH
m23NVLuzmdBsdKg+2L+xd8Ztxl8on8G0Inok39kZOks17ITXOusd1Uy1m6o/
BW0+Z84LVjPVTj3cBL8LpqA/1EzCXzn7izZhu2A99L+XwAhajrdZ053y0bZ4
u4t6blIwH/kuRV+h/vL2d6iH1cvF+KyB3+WMN94grpk+7mxGNCvqqRnOekC9
UAWq4ZXe7qYYSfSGYG9Tj9TDK52drT93CP7L29+mN7bAe5zVSn/0IP593v4q
9WQD2glnf7X+2D70NG9/hWY0if3cW67GwA/4P9Yvq34=
          "]]}]}, 
      {LABColor[0.7677716216626395, 0.2234195792184535, 0.5004581306092167], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJwtVUtLllEQfr/P75zzaS4KpNC8dLPcpHZDMNAoBA03XtrULiLTwMiQNLqA
lkUGmoG2qZVCy8C0bFdqN6MyzD+RWhShpWnP0zOLl5kzZ2bOzDwz8249ea62
OR5F0SC+FHwLOMzh2xCLonEfRTshWwVdxrkG8gyck3ZuBc0Nkj9yUTSKrx3y
OS8f8/iyoL8IWgnnPaA/vORPTTffdNpisiG/7GXzB7QLdA1fJu6rUhRkAUmQ
fBJ+LkPvL+7TQGdTpLdqedAvc6Fdd0x+phJRVIjzY76XFL8H/p7jfNT8f/WK
rdDrnjZdsG1LiKftb9zN8A62nThvA98MnS1B/Hrcr0A+jG8XfLaA5kHeAJ33
0PkCPgY6jRzuQzYD/hBs0qG7CbKAcz/kH5zyYWx9oKNWz/xIeVVZbtSpsvjj
Vivmexs+S3FX7lWPUsO3F7QRueSCzwmKLdXrHfoqMOyW4norHTpj4JsQzxr0
7oJ/CFoWF5aZVh/WZgf02ViNMeXbERdGrA/ryHqR/xXXHfkK81USVHfWf4HY
esX6wCu/Wcu3OEU1JF9uOd6y3mSt+W4dztXgj5k/5s8eY7+yb7Px1k2ryw2v
ui5avhdxvkAb0DNOdRr0ypm5T3jFMGv1OuGVd7ZTr49YHVZtjiqc8Bw1/yte
tR2HvMgLk2+gjTjngR/yypm5v7T8Llk/s1fYM5+dZNcM0+PQqwd/FfSKzQXn
gzgQD8DzX9Zhs/zGK87T8LPRqffYg3x/IKa4iTnfYg+nBck/QXd7kM/z0D/r
ND9T4BucckyytnHNMGveatjsCMKHPGOoNp540Rd9ZgXZtRtep5zmaBL3z5z2
1E8vPIhLahB+xPGJUxyM5yDkPeCvg+8F7fOK6Z5XzVg75swa0w9xyQyKZQh+
mlCw9oTqwVlh7tQrDtoL3B/shSbT4Tudhjtx6LKe51x02nkoIX3a7QvSI27t
JmetBxN6j3Fx37TZ/qGMd8Rlb1I2R5Kyo19ixJp12c6kryaT8336YWzsc2LE
PmUceYY1e6Pe5vG10x7xiPGj9S53UolXH2VAVhrUP+wjzmGZvVsE+W7YFgbt
L9q+td1CXLjH2EOs5zvIHfRiuHvl9P9gDiNOs1VsMz5v+4F74nBSuU3bXPYb
duxrvpthuzFm+7DWYmbsfHvMdjLnotp2RX4QX2d7nfiy5puTimF/0G7rMXwH
DA/W7bv1UzfohNPej6B/IMiWPoYtb777wmn3LXnZ0PaO7ZsWm80a25nkc5zy
qPTaC8RrHXz/A+iB5Zk=
          "]], PolygonBox[CompressedData["
1:eJwtk91rz2EYxp/v9/f7Pd+fcUAttWWblw0nbOatphAR5YQo5QyZUVMUm0Kh
zfteFIriwHLgRLF5OZsNeSkl/go2b8nYZj5X1w6uuq7nvu/nuZ/7ep45uw9t
a05DCJtBHnTGEM6yUA3fBb8DutHPwMFCCB/AjSSEp+hpWQiXiZ+G/wL9xJ6j
O+E11PfDq8kZJX+L1uBHWTsMPwKOwVuieSn5O+G97NFK/mrWhtBXQTu8nPhG
eBdoS73WDa9nzzbyt6OXws+zdhzdgL4AvwU64H2gkb13RPfSRM499BJqFudC
+Aj+EHsBHhIfA4PE1xRDuJv3ncaJXQFnUs+oA76PnN7UZ+isPegHqfesY+8D
Bc9KM9QsZxU8W9U0EN+Anh98hs56jB4i9gV8J/8lOmGvAPLkp+Df5H631S/x
idQz0Ww2gYXBNQVyT0bPZpz7noieoWapM35IU78A3cP5azm/jrWyxHvmNBuw
KGeP5fUUUJWzh/JyPTWteb+JdfBl5Nfl3KN6nQqqEufUF+2xvNaetcR6OL8x
8Z4V6PvoZvRc9OzMPam3LvaboHZ6dEweyItiZm+vUfOe2reZvdSb0Nv4S87v
SX9uwgfIGUm9Nho9Y816GDwhdgl9Sm+bHmcWXKNaeSpvSwv+J/o08zJ7IC/0
ZvYSewRaOLsG/TnaM3mXglfEyjPX6s5l8JJob7ayVolelfmvycMK8r8Sn5G4
p2/Rf0p/S3cYgw9Hn6U/00f+G/T1xDNvQq9gv4vwT5z/Dh4z9yKP5fXP6Lvr
jFp4kjlXHi6Hn4v+S7pTu95v5l71p4vokei/L8/kXcj8d/Sm9LZeR3tTCfaj
V2b+2+pJvQ1Ge6s/MKD3lTlXdyiB/wdu5Y1f
          "]]}]}, 
      {LABColor[0.8375664639932476, 0.11606786510842144`, 0.5436838639207777],
        EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNVM9LlFEUffM53/ukNm20gpCCslXqjP0g0X5o6TIJqlWbaiGChRATklpS
kT/aF8yi5UA7pdoV1Oiq/oE2RUPpaNQyUJM6p3OCFpf7vnvfu/fce8/99l25
cf56EkK4A2mAXE5DqMDwNYbQCGmBcU8WwkfYPkGacyHMQgr5EHZBj8L2ATKM
8zO8HYG+jXft8HdAfsJXhO70/XJevjnYK7h/DvoC7q9AmpG/F7bpnPIx10XY
B3G+BH0tVYynOD9KjCEoD2M2wfcSd9bg+4E7q1H+Pth6YPsM2Yk7X6D7Uddu
+MpR7zagk1RxiLkehWERtbflhYn3SpDjsO9wD4qui73pNuYzUfn6oLdcP/Gy
L+xPK2L2RMW5D30zUR+RPixH9eYx9ExOcYh5At+3cJ6EfgiZwHkauh+PNjlA
xNzC9zrOJxtDOB2Fp9d5lo15nLOFbA+a26Bnt5SpL2u4X4deTdSfWl59YU9q
7k1TkK3mOW5G9acKWxFx2tHbd9BHIQWcj0H/jsJ5qlE95nu+/QX7PPSbKOH5
bdR86sZAzCvGzzycB7lSStRP4mHMNnPgifnxGvpgphrJo6up/GXHZ72c5yvz
hHz5HlX7C9yt4rxADkDfi7o7FcWvuvFUM2Hpgv0QzmOw38X5WxTm56l4N+Y5
Djgv6zqSiR+5TDvFO8SxkWiOM7bRx7fkMf1NqfrIfnL+5FfBHOvyHnGfuGtD
7gv9jMP3J8wJcpD+sudI3jDvWcRMMvH6cKbdZQ5i5Ty3jH/KPZlPxc2SucEZ
ck7//hWb/9XOt8RJPeAdXHCtvDPomZKT61F8KwDDYqpYS97Lv/GD/lXkIfN2
Ow7z8r81am7T/sC+FsTaC9+2KFuP7cROO+8zf8W11P2vKJl3Q+Ye92ncHKib
RzxP2M79Yv7WBu31LPJNMpf/jWXPhbVvGENHJn6Sp53eo6L3kr1i39gP2ont
vfeLe3YgU679mfpB/HOOu+7/0ojrHPY/lPPlnP8AfvewPg==
          "]], PolygonBox[CompressedData["
1:eJwtk81LVVEUxfe7ds+VmjjR1EIKykbVE4uIsujDcVFEEDiJBiJUBGYIKkFp
Us5rUtM+QMG+ZjroPUf2DzQpAi0tdRiYWf5Wy8GCtc7e+9yz915399WbF25k
EXEMbAF3U0Q/B1/BRB7RBIbhx8EpYpfAOTjHcRF+BnRkzlHuNHoM3kh8Cn6a
swZ4N5eXayNmi4iDNRG/yFklPgIG4N/AG3IH0H3wO2BQ9cnf/gLGia+gf8Dr
ShEH4FXwGr0d/Qw+Ax7CG8E18j+gJ4k3oJ/C74Oj6D70PXjwnrXMNVXyr3BW
H35jO7EXnPUQ24VuQb9DL5K/AJb0FjCXuecn8CPktJHbxB2d6B303E7v68QP
E5vM/W3VzKBLhWOq+QjfmvwtzUCz0Mw0u0eaEfol9Z/gt0Aveg81rTXWt9EV
4qMl9/wHPZQ8S/Wk3pSj3BZqapPv+H8X6IcfKjw7vVlvb0VfR58nvg8+vLmv
QfAA3lZ4l2Xym8kfTY5t43snkz0ir+iNewvnKLeeO8vonYXfohlr1pqpZqsd
v8/tQXlRHjub7AF54bN2gH6cPJvnoCu3B+QF7fRfsqfkLe38hLyCns/cg7z3
Fv19U6s3eUre0tlPeSG3l/VP7Oet1cLflqcrhXesXcsTy8kek9dW0evwv+B3
Zo9WxJN7147W4JeTZ6udareduWtVo1rNULMckkfh88m9aievyN0ACWd49w==

          "]]}]}, 
      {LABColor[
       0.8980139514015786, 0.051514665715813916`, 0.4034737830131481], 
       EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJw1kssqxVEUxrej//5LOCPJUMnhoIxcInJ5AhMj17Fcj9wmis4r8AqUUxi4
m2DIA3CUiOQp/L7WMljttb91+/a3dtPc4vhCJoQwhFViW1w+sGr8+zSEJ8AH
zg2wNSyCl5IQChUh7HDpxbrB+zg3sXnwAme/YuAd1M6SXwd+BdYDtoRfi3US
a6d/PfEVxxqC1X1iWe4vPrcG/zxazhT504n5wpozxud/hs4Z4iXwd2yV+7LH
1b/kWNa5ivMh+Tn45ODTktpM+XpvPrX6Sy4/0bgekz+Iv45/hn8Qrd+vv/HN
39me2qwb8LbUtJJm0vm50mpUrz5F8OFoHBvBxqK9S3q/ZqxWOgy4ttJ4O2O9
tC/N6XXdxFE8pNGn52Sdt2IjruWyayJtCu6rjzQV1lUVQhl/hLpdn7fH+R0N
V7zoOpwmVqedqtdRYvv7In4bTfe7aH9K3MSj23XSu7SrZt+N9Ct7TFqI1yi1
19E4531Hr67JRbTcVvDJxLB9x8qeox1r1xPgj6npfwL2B43OUJo=
          "]], PolygonBox[CompressedData["
1:eJwtkckuRGEQhasvt24ihpVYE9Gk2ZqCRLcnsGBlXItZSFsY34FnEDHsiGGD
JQ9gSIQYn8J3Uhbn9qn/1Hi6cXpueDYxsyZQCUbdbCZnxo+N8PkFdcQPFWZ3
mVkrmCfupKgNvou+Dq8ivx9+CZbQa8FUanYM3tDLYButx6P2CRyinYB3eDfo
Uy+wAn8EB2iTafRaABdo5X99DWzAS6CB2cvoQ/BND15g3w72O01jd83fQvsC
L/Au0Asvoj8n8SZNN+iWVXoMeOyoXTVTsz88dqtGH0Pb8+Dq8enhmbzLMzPP
/JYsuOp1W3sWt8qjArw+jV2beSvBr8k5SsLzffg4bzW58PzMw0PdIs/kXZF4
MRceDHrcpNvu6XlD/x/i1yR6Xnl4oHr9ZzseMzVbOcq9zaJWPb+Jzz281w4T
5P4BTXxCfw==
          "]]}]}, 
      {LABColor[0.9752975074227263, -0.03101814111372725, 0.2242118466260119],
        EdgeForm[None], 
       GraphicsGroupBox[{
         PolygonBox[{{1833, 808, 1832}, {1663, 367, 1658}, {683, 684, 8}, {
          809, 682, 8}, {685, 683, 9}, {680, 681, 7}, {1723, 684, 1376}, {
          1456, 373, 1666}, {1658, 367, 1452}, {1835, 810, 1836}, {810, 685, 
          9}, {1720, 681, 1374}, {682, 680, 8}, {1596, 373, 1456}, {684, 809, 
          8}, {1452, 367, 1593}, {1375, 682, 1721}, {1377, 685, 1724}, {681, 
          808, 7}, {1666, 373, 1455}}], 
         PolygonBox[{{1719, 680, 682, 1375}, {1595, 9, 373, 1596}, {1722, 683,
           685, 1377}, {1376, 684, 683, 1722}, {1724, 685, 810, 1835}, {1593, 
          367, 7, 1592}, {1721, 682, 809, 1834}, {1836, 810, 9, 1595}, {1374, 
          681, 680, 1719}, {1834, 809, 684, 1723}, {1832, 808, 681, 1720}, {
          1592, 7, 808, 1833}}]}]}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{1455, 1666, 1456, 1596, 1595, 1836, 1835, 1724, 1377, 1722, 
          1376, 1723, 1834, 1721, 1375, 1719, 1374, 1720, 1832, 1833, 1592, 
          1593, 1452, 1658, 1663}]},
        "0.0045`"],
       Annotation[#, 0.0045, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{1458, 1670, 1459, 1598, 1597, 1668, 1667, 1665, 1457, 1989, 
          1770, 1688, 1726, 1725, 1769, 1347, 1301, 1837, 1664, 1454, 1604, 
          1603, 1305, 1601, 1602, 1453, 1768, 1988, 1987, 1594, 1767, 1346, 
          2096, 1766, 1687, 1373, 1765, 1450, 1659, 1830, 1831, 1622, 1623, 
          1449, 1652, 1657}]},
        "0.004`"],
       Annotation[#, 0.004, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{1447, 1621, 1619, 1829, 1828, 1653, 1544, 1820, 1448, 1822, 
          1546, 1660, 1661, 1662, 1626, 1843, 1842, 1995, 1785, 1841, 2074, 
          1840, 1379, 1691, 1786, 1787, 1475, 1788, 1729, 1730, 1693, 1789, 
          2111, 1349, 1790, 1731, 1732, 1694, 1791, 2112, 1350, 1792, 1476, 
          1733, 1380, 1695, 1794, 1844, 2075, 1845, 1793, 1996, 1846, 1847, 
          1605, 1773, 1461, 1772, 1462, 1774, 1582, 1771, 1460, 1669, 1671, 
          1672, 1599, 1674, 1673}]},
        "0.0035`"],
       Annotation[#, 0.0035, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVz70ug2EchvG/0C8MHYQQEmJX6SKpRSoRcxOJpJvBZ1Kx4BzQoqvBoJMD
YDX4TrQV56F0Mfp1uHLdz/U8w/vObOyXKn0RsYaxRMRSMmKUT/kEHXwjhy7u
3f3wHf/yCuq4xAUe9f5UxLyd5GfnAX7iBK/qU/ai/W7v2de8y8PaJ39xm4vp
iGXkMaQ1vNvR37jFg1oGN87bzq/8wSmtyWne4it9k1+4oE3aZfscNVSRxbS7
W3d/9gOf8ZyWw7p9jCMcItP7j943eTfOEzjQZnlEW7BL+AfS5yjK
          "]]},
        "0.003`"],
       Annotation[#, 0.003, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwV0Msug1EUhuFtQCXUIWJCouoOzEicJQ5TMZEQiURiIK3WrSDhAuoamLQx
Umlp0TpcB8aeNXjzrv2t9e/Dnz8q7hR6UkonGOtNKZ9JaQYlnGFfNsmZvpTK
OMcuKvIneY0fucp13tMbxkB/SlkM4kHvTa/JbW7wa+xt7gDjuMAlrnCInJmF
+EZdUDe4yM+8LP/AJ5Yw5YzFuK9+Jc5Xj+Db+sW6xLc8KltBzvxq9PGFNbT1
N+Rls614Z9yR1/Wm1dvqIXVHneUuz8q24m3oyN65y6dxLrcwh3lMyDbjX6Fp
XY+38HHk9rnjX77nP77BNWqo4gf/ox84qw==
          "]]},
        "0.0025`"],
       Annotation[#, 0.0025, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], 
         LineBox[{1341, 1975, 1976, 1973, 1440, 1974, 1441, 1977, 2052, 2051, 
          1541, 1344, 2095, 1536, 1589, 1370, 1345}], LineBox[CompressedData["

1:eJwV0Mkug1EchvGDqFlCS4mZKxAS7A3Biq1E6J4mtGbuBRuuwbCwaBOWZtoa
bsLW7yyePP/3PVO+byiTXd6sCiHsY6U2hGxdCIlECI31IVRzWq7hBrmKE1yP
OizJd9a3kcMWMu7Ic4u1CXta+VbXztNyG68iiUk5xQ/W0zwjd/IaujAld3MG
6xi2b9rdT+a8+ZF3+Dme1b/yrvzCe1zSffEnV/hNv88X3K5L4lt+lw/4klO6
DvzIZf7lCh/yh/WjeB/P6sp8HN/hk7iP5/Qj5gXzIsrmQd8xFLt4FuNyiXPx
bfTJ/TyPV4zJb7yBe/TKPXzuvjOcoohC/E/xn6Dg3SL+dFfyDUadu+Zm3YC1
Jv4HB9o6Dw==
          "]], 
         LineBox[{1647, 1645, 2121, 1646, 1540, 1648, 1580, 2119, 1581, 1865, 
          1864, 1339, 2110, 1816, 1707, 1706, 2120, 1532, 2046, 2048, 2047, 
          2049}]},
        "0.002`"],
       Annotation[#, 0.002, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwV0LtPU2EYwOGPgcuETgx4SVDLxaExiJCwuQptheACLLZKqgNsggIbIQoI
xVuiQ6vgCB2g/4B/CZe2SoIaXEgKifqc4Zfnfb/TntPTtvTU8GRdCGFN/+pD
qDSE8JXfGkPY5N2mEFrMf837rhVYsud5rrjr/Xzq7Imy+mgvso8ZpvVQ7+x5
9nCcYxrVqj3HW7zpfid8pSVnL7nMn8x6/jGvstPn4uYJcwdv2K+Yf5gv87q9
3fzI/FiXdNFZKzO6YE653swh95/XnKpKRv8D72tWL1RWwvkhU3quGR1oMPpv
ou9pWs+0p4Hod6nNM8pMeO6gYuZrzirstn/nHXuVyejdGLMf8ba9R13mRfdc
4Agf6Le51+d+8bV9iStc5ir/8A3XuM4c3/KUn/meBX7gF9ZY47nO9Mm+5dnb
Kupe9L7ccL7DXZWUcP4fhxRNWg==
          "]]},
        "0.0015`"],
       Annotation[#, 0.0015, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVzksrhFEcwOFDDbZssMKG3JKFsvIFKIzrhoVIJMoHYAxj2LNg2LByiyFW
bt9EUe6XwkJKed7F0++c/znv6a0YmopP5oQQpmmJhdDPWV4Ip9xxS1t+CK1k
rY84JOPejTZrDyPOh9lmiyazbgatB1hlhUazOJ+8239ph3faebH/sH/WN17p
o5eUeVprovvcW88wS5wHnswrC0Ko1bnoTBOa0KTW6YLO6bwmNaX1WuW752hO
l1mhfad1kY76t8fofZZZNF/StJY5q3anwXrMepxyis1KKWHC/tv9dTKssckG
P+yyxw4H7PPHrzePo3uajb7Rk+hMc717YX3JOddcETP/BxnzQYk=
          "]]},
        "0.001`"],
       Annotation[#, 0.001, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[0.5], CapForm["Butt"], LineBox[CompressedData["

1:eJwVzsEyQgEUgOFjEfalfUQSG2aaQaYnsGEGrRiLLJAXYUw1Uz2AYsdaD1Uo
tWjR1+Kb/5xz79TN3D6d1ZYi4pRyIqJCbSXikT7flNwueTDf88Unh24X3Jmr
dMwfWtS91YipNmm7NbSjf/wufmc5Ys07aVIkqbi/eG/Mrv1ACzrSH8+ueDa/
6pAB5/Z9Wua6XusN/0wYL+re1ba+6Ts9Zqz7jiP/saEZNjm2Z7VAjpJ9W7fY
4cSe1yJzglwnXQ==
          "]]},
        "0.0005`"],
       Annotation[#, 0.0005, "Tooltip"]& ], {}, {}}}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.8660254037844405},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->NCache[{{
      Rational[-1, 2], 
      Rational[1, 2]}, {Rational[1, 2] 3^Rational[1, 2], 1}}, {{-0.5, 0.5}, {
     0.8660254037844386, 1}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.951464633216955*^9, {3.951464669358851*^9, 3.951464697698164*^9}, {
   3.951464747899922*^9, 3.951464768010955*^9}, {3.951464866421494*^9, 
   3.9514648776214523`*^9}, {3.951464924620637*^9, 3.951464933264027*^9}, {
   3.951465022144525*^9, 3.951465028949699*^9}, {3.951465137669261*^9, 
   3.951465147682905*^9}, 3.951479289537122*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3f119092-b52e-4872-91cb-7c5c807e5796"],

Cell[BoxData[
 TemplateBox[{
  "Solve", "ratnz", 
   "\"Solve was unable to solve the system with inexact coefficients. The \
answer was obtained by solving a corresponding exact system and numericizing \
the result.\"", 2, 24, 1, 28511610738142995296, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.951465030793028*^9, {3.9514651394786463`*^9, 3.951465149491665*^9}, 
   3.951479289573448*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"70eba56b-191d-4441-a40a-428af76f8cf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"VVE", "\[Rule]", "374.89529984868955`"}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{
  3.951464633216955*^9, {3.951464669358851*^9, 3.951464697698164*^9}, {
   3.951464747899922*^9, 3.951464768010955*^9}, {3.951464866421494*^9, 
   3.9514648776214523`*^9}, {3.951464924620637*^9, 3.951464933264027*^9}, {
   3.951465022144525*^9, 3.951465028949699*^9}, {3.951465137669261*^9, 
   3.951465147682905*^9}, 3.951479289579356*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"b76c1495-fa78-4b29-9845-c8cbe236be5b"]
}, Open  ]],

Cell["\<\
Compute series expansion of components related to Kahler potential\
\>", "Text",
 CellChangeTimes->{{3.950172134999893*^9, 
  3.9501721458832197`*^9}},ExpressionUUID->"f02c82dd-48de-4212-8281-\
304e927809d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kadseries", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"VE", "+", 
          RowBox[{
           FractionBox["1", "2"], "\[Chi]", " ", "E32lead"}]}], ")"}], "2"]}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[Rho]N", "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"Conjugate", "[", "\[Rho]N", "]"}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}]}], "}"}]}], "//",
      "Expand"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "volume", " ", "terms"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvol", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Kadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "volume", " ", "terms"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"Kadvol", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Kadvol", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvolinv", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "1", "]"}], "2"], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "3"]}], "-", 
    RowBox[{
     RowBox[{"Kadvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotadseries", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Kadvolinv", "[", "0", "]"}], "+", 
          RowBox[{
           RowBox[{"Kadvolinv", "[", "1", "]"}], "\[Lambda]"}], "+", 
          RowBox[{
           RowBox[{"Kadvolinv", "[", "2", "]"}], 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}], " ", 
       FractionBox["1", "\[Lambda]"], 
       RowBox[{"D", "[", 
        RowBox[{"Kadseries", ",", "\[Delta]\[Tau]"}], "]"}]}], "//", 
      "Expand"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "covariant", " ", "derivative"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"dKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotadseries", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Kadvolinv", "[", "0", "]"}], "+", 
           RowBox[{
            RowBox[{"Kadvolinv", "[", "1", "]"}], "\[Lambda]"}], "+", 
           RowBox[{
            RowBox[{"Kadvolinv", "[", "2", "]"}], 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"], 
        FractionBox["1", 
         SuperscriptBox["\[Lambda]", "2"]], 
        RowBox[{"D", "[", 
         RowBox[{"Kadseries", ",", "\[Delta]\[Tau]"}], "]"}], 
        RowBox[{"D", "[", 
         RowBox[{"Kadseries", ",", "\[Delta]\[Tau]bar"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Kadvolinv", "[", "0", "]"}], "+", 
          RowBox[{
           RowBox[{"Kadvolinv", "[", "1", "]"}], "\[Lambda]"}], "+", 
          RowBox[{
           RowBox[{"Kadvolinv", "[", "2", "]"}], 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], 
        FractionBox["1", 
         SuperscriptBox["\[Lambda]", "2"]], 
        RowBox[{"D", "[", 
         RowBox[{
         "Kadseries", ",", "\[Delta]\[Tau]", ",", "\[Delta]\[Tau]bar"}], 
         "]"}]}]}], "//", "Expand"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ddbarKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"ddbarKpotad", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ddbarKpotad", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"ddbarKpotad", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "2", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "1", "]"}], "2"], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], "3"]}], "-", 
   RowBox[{
    RowBox[{"ddbarKpotad", "[", "2", "]"}], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], 
     "2"]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.950172083072055*^9, 3.950172124738117*^9}, {
  3.950172188459606*^9, 3.950172200134638*^9}, {3.9501725261903667`*^9, 
  3.950172610528987*^9}, {3.950172687937028*^9, 3.9501726886640472`*^9}, {
  3.950179736096933*^9, 3.950179769102736*^9}, {3.950179820075906*^9, 
  3.950179880246182*^9}, {3.950192463258748*^9, 3.950192773234544*^9}, {
  3.950861223099449*^9, 3.950861229852179*^9}, {3.950861320549724*^9, 
  3.950861328776898*^9}, {3.950861460773945*^9, 3.950861474886478*^9}, {
  3.95086158419646*^9, 3.9508615863550577`*^9}, {3.950861851068267*^9, 
  3.950861879545272*^9}, {3.950862301810462*^9, 3.950862313876378*^9}, {
  3.950862354624712*^9, 3.950862482492029*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "/", "3"}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"2", "/", "3"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.950864357951148*^9, 3.950864375734128*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"4332c175-34c3-4127-8801-529c7c532ccc"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Pi]"}], 
  SqrtBox["3"]]], "Output",
 CellChangeTimes->{{3.950864360259098*^9, 3.9508643760562162`*^9}, 
   3.950879759411977*^9, 3.950944620219089*^9, {3.951308818734833*^9, 
   3.9513088348898983`*^9}, 3.9513205825734043`*^9, 3.951479289725485*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"dda668b6-cb2b-4cc4-a68b-88a34d62931c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of (p,q)-forms", "Subsubsection",
 CellChangeTimes->{{3.9451603952581463`*^9, 3.9451603998620663`*^9}, {
  3.945407693445614*^9, 
  3.945407695522986*^9}},ExpressionUUID->"b7531311-279e-48b5-9695-\
b29d87022c09"],

Cell["Basis", "Text",
 CellChangeTimes->{{3.947779170837178*^9, 
  3.947779173733088*^9}},ExpressionUUID->"efeb7aca-bb08-409a-8c81-\
eba6d03bab58"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]30", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", "1"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]21", "=", 
   RowBox[{"Permutations", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
      "2", ",", "2"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]12", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]21"}], ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]03", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]30"}], ",", "3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]ls", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "\[CapitalOmega]30", ",", "\[CapitalOmega]21", ",", "\[CapitalOmega]12", ",",
      "\[CapitalOmega]03"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"len", "=", 
  RowBox[{"Length", "[", "\[CapitalOmega]21", "]"}]}]}], "Input",
 CellChangeTimes->{{3.945158901086041*^9, 3.945158980489348*^9}, {
   3.9451621904859467`*^9, 3.945162196734828*^9}, {3.945319001546649*^9, 
   3.945319041435322*^9}, {3.9453191085601892`*^9, 3.945319132823538*^9}, {
   3.94531927710071*^9, 3.945319283971182*^9}, {3.9454071116124496`*^9, 
   3.945407128474399*^9}, {3.945407691001635*^9, 3.94540772721109*^9}, {
   3.945878810055972*^9, 3.945878865474689*^9}, 3.950862552104401*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{
  3.950862655135988*^9, 3.9508651769418993`*^9, 3.9508652190518084`*^9, 
   3.9508797594179573`*^9, 3.950944620222917*^9, {3.951308818738405*^9, 
   3.951308834893302*^9}, 3.951319904821044*^9, 3.9513205825785627`*^9, 
   3.95147929188837*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9bce6cd6-5d48-4779-8c41-b784fbcfd23a"]
}, Open  ]],

Cell["Some example flux choices from [2407.16756]", "Text",
 CellChangeTimes->{{3.945878741042822*^9, 
  3.9458787645642242`*^9}},ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-\
1ece960ea5ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    FractionBox["1", "32"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    FractionBox["1", "16"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellLabel->"In[44]:=",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],

Cell["Conjugation of RR ground states", "Text",
 CellChangeTimes->{{3.945871470581088*^9, 3.945871493701071*^9}, {
  3.945878718267578*^9, 
  3.9458787301386766`*^9}},ExpressionUUID->"0a1b6e6b-309d-40b2-a7c2-\
7baf96ec3cfc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"barrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "lll_", "]"}], "->", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "lll"}], ",", "3"}], "]"}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945871479807826*^9, 3.9458714829208717`*^9}, {
  3.945871518017494*^9, 3.945871610958276*^9}, {3.945871987231316*^9, 
  3.9458719939685593`*^9}, {3.945878711333811*^9, 3.9458787245784397`*^9}, {
  3.949489823698436*^9, 3.949489825592175*^9}, {3.949587705224177*^9, 
  3.9495877067819777`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"e1cba6a1-80a5-41be-b8d5-cd4055415ecd"],

Cell["Vector in complex basis", "Text",
 CellChangeTimes->{{3.947779411551318*^9, 
  3.9477794246201143`*^9}},ExpressionUUID->"01eed8c5-8641-440c-bf87-\
c286d28bc932"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vec", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{"\[CapitalOmega]", ",", 
     RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947779425905697*^9, 3.947779471438836*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],

Cell["Intersection matrix for RR ground states", "Text",
 CellChangeTimes->{{3.945871764050618*^9, 3.945871767355497*^9}, {
  3.945872069557953*^9, 3.945872071704431*^9}, {3.9458787337020884`*^9, 
  3.945878737283393*^9}},ExpressionUUID->"4496fbbb-a60a-4e76-b671-\
d771996ee772"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", "\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}], "//", "ComplexExpand"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intmat", "=", 
   RowBox[{
    SuperscriptBox["3", "10"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"chia", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", 
           RowBox[{"chib", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "3"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Omega]", 
            RowBox[{"chib", "[", 
             RowBox[{"[", "j", "]"}], "]"}]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "9"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"chia", ",", "\[CapitalOmega]ls"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"chib", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.945871768107855*^9, 3.945871891488378*^9}, {
   3.945871965582349*^9, 3.9458720741352577`*^9}, {3.9458721198614693`*^9, 
   3.945872120719296*^9}, {3.947243567788527*^9, 3.947243574606018*^9}, {
   3.947303266300919*^9, 3.9473032710006447`*^9}, {3.9473038614500113`*^9, 
   3.9473039364375267`*^9}, {3.950862589286573*^9, 3.9508625965000343`*^9}, 
   3.950862628545282*^9, {3.951319093360955*^9, 3.9513190949405317`*^9}, {
   3.951319702389391*^9, 3.951319703007649*^9}, {3.951319995018237*^9, 
   3.95131999904174*^9}, {3.951322839892419*^9, 3.951322840837338*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],

Cell["Integral basis", "Text",
 CellChangeTimes->{{3.9477792070487547`*^9, 
  3.947779214453437*^9}},ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-\
fa53ed837b22"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"n", ",", "2", ",", "9"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "169"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", "=", 
   RowBox[{"3", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]", 
        RowBox[{"n", ".", "ls"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[Omega]", "l"]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "ls"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "ns"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ls", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947779216118445*^9, 3.947779216394766*^9}, {
  3.94777956892204*^9, 3.947779605591775*^9}, {3.9477797388497667`*^9, 
  3.947779954089252*^9}, {3.947780046203985*^9, 3.9477801856108513`*^9}, {
  3.949411726619998*^9, 3.9494117266592073`*^9}, {3.949491061791216*^9, 
  3.949491087024941*^9}, {3.9508626384328613`*^9, 3.9508626429240913`*^9}, {
  3.9513190839624157`*^9, 3.9513190850775423`*^9}, {3.951319989179338*^9, 
  3.951319990444182*^9}, {3.951322835841305*^9, 3.951322843707823*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", "G_", "]"}], ":=", " ", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"\[ImaginaryI]", 
     SqrtBox["3"]}]], 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"G", ",", 
      RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}], ".", "intmat", ".", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"G", "/.", "barrep"}], "]"}], "//", "ComplexExpand"}], ",", 
      RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.9458720752259893`*^9, 3.945872155363809*^9}, {
  3.945878849167584*^9, 3.945878876112002*^9}, {3.945879479689728*^9, 
  3.945879504787027*^9}, {3.945879546378667*^9, 3.945879566842834*^9}, {
  3.9508626764579277`*^9, 3.950862696748783*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"]
}, Closed]],

Cell[CellGroupData[{

Cell["Orientifold projection", "Subsubsection",
 CellChangeTimes->{{3.950865420917634*^9, 
  3.950865446431837*^9}},ExpressionUUID->"d9987029-6a7e-4cde-9c71-\
747e8e22513b"],

Cell["Moduli", "Text",
 CellChangeTimes->{{3.9508654756018887`*^9, 
  3.950865476803337*^9}},ExpressionUUID->"d9adf4e9-e82f-4d08-87a2-\
56e20eb1e0ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "-", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1"}], "}"}]}], ")"}], "&"}], "/@", 
    "\[CapitalOmega]21"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "[", "#", "]"}], "&"}], "/@", "ks"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbars", "=", 
   RowBox[{"ts", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}]}], "Input",
 CellLabel->"In[56]:=",ExpressionUUID->"a24f8a6c-46d4-40bb-9903-e8316054e9f8"],

Cell["Orientifold projection", "Text",
 CellChangeTimes->{{3.950865481367692*^9, 
  3.950865484170693*^9}},ExpressionUUID->"f1a8f1e9-d884-4fb9-a423-\
1cf16902ffe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "[", "k_", "]"}], ":>", 
     RowBox[{"-", 
      RowBox[{"t", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"k", "[", 
           RowBox[{"[", 
            RowBox[{"3", ";;"}], "]"}], "]"}]}], "}"}], "]"}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsrep", "=", 
   RowBox[{"ts", "/.", "\[Sigma]rep"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.950865487586974*^9, 3.950865542623002*^9}, {
  3.950865804757656*^9, 3.950865808696759*^9}, {3.950865842251287*^9, 
  3.9508658955704613`*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"c558f6b2-3af7-413d-b94e-5721b549f034"],

Cell["Solve for orientifold projection as matrix on moduli", "Text",
 CellChangeTimes->{{3.9508658809353657`*^9, 
  3.950865894350946*^9}},ExpressionUUID->"420a37e2-0883-4029-96d1-\
255be22474d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]mat", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"cc", ",", 
     RowBox[{"{", 
      RowBox[{"84", ",", "84"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"\[Sigma]mat", ".", "ts"}], "-", "tsrep"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"D", "[", 
     RowBox[{"eqs", ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eqs", "==", "0"}], ",", 
      RowBox[{"Flatten", "[", "\[Sigma]mat", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]mat", "=", 
   RowBox[{"\[Sigma]mat", "/.", "sol"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95086587815865*^9, 3.9508659921005583`*^9}, 
   3.950866039459984*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"cd6d9ef3-2daf-4690-95b4-b1232384b07a"],

Cell["Select moduli that are odd", "Text",
 CellChangeTimes->{{3.9508660430237103`*^9, 
  3.9508660525902777`*^9}},ExpressionUUID->"bea9d0a2-15d8-45a9-97f6-\
74a3df04f8e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eigsys", "=", 
   RowBox[{"Eigensystem", "[", "\[Sigma]mat", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigsysodd", "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Transpose", "[", "eigsys", "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "==", 
       RowBox[{"-", "1"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h21min", "=", 
   RowBox[{"Length", "[", "eigsysodd", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsodd", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"t", ",", "h21min"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsoddvector", "=", 
   RowBox[{"tsodd", ".", 
    RowBox[{"eigsysodd", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tsodd", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"t", ",", "h21min"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tsbarodd", "=", 
    RowBox[{"Array", "[", 
     RowBox[{"tbar", ",", "h21min"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"orientrep", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ts", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "->", 
      RowBox[{"tsoddvector", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"orientrepbar", "=", 
   RowBox[{"orientrep", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9508660488353252`*^9, 3.9508661708164062`*^9}, {
  3.9508662229100246`*^9, 3.950866250821268*^9}, {3.9508662874685717`*^9, 
  3.950866329196623*^9}, {3.950866362647211*^9, 3.9508664777163067`*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"cc96f626-5761-474d-81b6-7a7fd002da3c"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.950865462556388*^9, 3.950865462730524*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"aa0ea680-5917-4491-b22b-decbd9815da4"]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion of various parts of scalar potential", "Subsubsection",
 CellChangeTimes->{{3.947944165645501*^9, 3.947944166221737*^9}, {
  3.94794424684741*^9, 3.947944257250448*^9}, {3.948280699093141*^9, 
  3.948280700323701*^9}, {3.9484742510336237`*^9, 
  3.948474254458165*^9}},ExpressionUUID->"50559494-a4d3-4563-b579-\
c328830f6d23"],

Cell["Moduli and useful functions", "Text",
 CellChangeTimes->{{3.947945869342037*^9, 3.947945871937065*^9}, {
  3.947946043803195*^9, 
  3.947946051448248*^9}},ExpressionUUID->"a7d1ab0a-6070-4220-92af-\
8465a51371fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coef", "[", "Ls_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"-", "10"}]], 
     RowBox[{"Product", "[", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[Omega]", "L"]}], ")"}], "*)"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["L", "3"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", "Ls"}], "}"}]}], "]"}]}], ",", "50"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MOD3", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"prod", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ls", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "3"}], ",", "3"}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "9"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"prod", "==", "1"}], ",", "True", ",", "False"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tscale", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"t", "[", "l", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"tbar", "[", "l", "]"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expandt", "[", 
   RowBox[{"func_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"func", "/.", "tscale"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term", "[", "tuple_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tot", "=", 
      RowBox[{
       RowBox[{"Total", "[", "tuple", "]"}], "+", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         "1", ",", "1"}], "}"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{"tot", ",", "3"}], "]"}], "]"}], 
     RowBox[{"Coef", "[", "tot", "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"t", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "tuple"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.947946325116857*^9, 3.947946353470533*^9}, {
   3.9479464891381483`*^9, 3.9479466218832207`*^9}, {3.947950898515836*^9, 
   3.947950905034643*^9}, {3.948107525668117*^9, 3.948107526843148*^9}, {
   3.948108240989167*^9, 3.948108244086154*^9}, {3.948108297646247*^9, 
   3.948108297908848*^9}, 3.948112174148258*^9, 3.948112263813024*^9, {
   3.94811310770856*^9, 3.948113110492681*^9}, {3.948113558979884*^9, 
   3.9481135606310673`*^9}, {3.948113629006998*^9, 3.948113632420763*^9}, {
   3.948113706514955*^9, 3.9481137078149567`*^9}, {3.948113804223669*^9, 
   3.948113806317202*^9}, {3.948113902971259*^9, 3.948113904433549*^9}, {
   3.9481139476870317`*^9, 3.948113949589821*^9}, {3.948194277534422*^9, 
   3.948194295921247*^9}, {3.9481943311028233`*^9, 3.948194347639707*^9}, {
   3.948210572886335*^9, 3.9482105733095417`*^9}, {3.948214844794161*^9, 
   3.948214852851549*^9}, {3.9502749766405478`*^9, 3.950274976756946*^9}, {
   3.950862945676832*^9, 3.9508629906478148`*^9}, {3.950863094160729*^9, 
   3.9508631313169203`*^9}, 3.95086547436439*^9, 3.950866374530521*^9, 
   3.951479336818878*^9, {3.95147939051068*^9, 3.951479391760103*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],

Cell["Define expansion of (3,0)-form (order-by-order)", "Text",
 CellChangeTimes->{{3.947946063709857*^9, 3.947946071612575*^9}, {
  3.948194382564055*^9, 
  3.948194392072994*^9}},ExpressionUUID->"59ce6c69-a5dd-42c3-86df-\
e8da5b3cba4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"Coef", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1"}], "}"}], "]"}], 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1"}], "}"}], "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tuples", "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"ks", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"terms", "=", 
     RowBox[{"Term", "/@", "tuples"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "r", "]"}], " ", "=", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"r", "!"}]], 
       RowBox[{"Total", "[", "terms", "]"}]}], "/.", "orientrep"}]}], ";"}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947953402863121*^9, 3.947953446059124*^9}, {
  3.947953498067934*^9, 3.947953517292054*^9}, {3.94795356909643*^9, 
  3.9479536028386707`*^9}, {3.9479537027212048`*^9, 3.947953753139249*^9}, {
  3.948021299447041*^9, 3.948021359494239*^9}, {3.948021438030158*^9, 
  3.94802149224021*^9}, {3.948021539880177*^9, 3.948021683443307*^9}, {
  3.948022051835586*^9, 3.948022054077169*^9}, {3.948022100604229*^9, 
  3.948022137829858*^9}, {3.9480221893653584`*^9, 3.948022189527382*^9}, {
  3.948022268800828*^9, 3.948022272602171*^9}, {3.948022533289885*^9, 
  3.948022578770377*^9}, {3.948194178492506*^9, 3.948194180422999*^9}, {
  3.948210515039633*^9, 3.948210520374681*^9}, {3.9482105680347023`*^9, 
  3.94821057028689*^9}, {3.950863157874638*^9, 3.950863165999239*^9}, {
  3.950865246390195*^9, 3.9508652534536247`*^9}, {3.9508663795115767`*^9, 
  3.950866381296247*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],

Cell["Construct conjugate forms", "Text",
 CellChangeTimes->{{3.948022253084993*^9, 3.9480222605092707`*^9}, 
   3.948114020383762*^9, {3.948194410731372*^9, 
   3.94819441343213*^9}},ExpressionUUID->"9402baa7-6f63-43a2-bd0c-\
39256b2a4fc1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948113957742093*^9, 3.948113973912135*^9}, {
  3.948194187691978*^9, 3.9481941897404118`*^9}, {3.948194414992474*^9, 
  3.94819442664334*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],

Cell["Construct vectors", "Text",
 CellChangeTimes->{{3.948114022094507*^9, 
  3.9481140252411757`*^9}},ExpressionUUID->"714eab79-8ff0-45bd-8225-\
68838b51e44c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], "=", 
    RowBox[{"Vec", "[", 
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.948022603714342*^9, 3.948022684160993*^9}, 
   3.9481134580812693`*^9, {3.948114015645081*^9, 3.9481140159049*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.947946025640305*^9, 
  3.947946027905839*^9}},ExpressionUUID->"05bb2503-d235-457b-b5f8-\
b62cdefef0d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "0", "]"}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
     RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947946031589075*^9, 3.947946032658046*^9}, {
   3.947946154229702*^9, 3.947946180354747*^9}, {3.947946941807374*^9, 
   3.9479469617781773`*^9}, {3.947952923878495*^9, 3.947952927386836*^9}, 
   3.948022393861051*^9, {3.9480227115869017`*^9, 3.948022797872805*^9}, {
   3.94802293918694*^9, 3.948023042422969*^9}, {3.948194447944446*^9, 
   3.9481944480924377`*^9}, {3.950865310836524*^9, 3.95086531572082*^9}},
 CellLabel->"In[94]:=",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],

Cell["First derivatives of Kahler potential", "Text",
 CellChangeTimes->{{3.9479463055105352`*^9, 3.947946307985772*^9}, {
  3.9481943563729477`*^9, 
  3.9481943787000513`*^9}},ExpressionUUID->"74830af5-f10c-4df7-9c43-\
cea63e38cda6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "tsodd", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "tsodd", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Kt", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "4", "]"}], ",", 
        RowBox[{"{", "tsodd", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Kvol", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "2", "]"}], ",", 
        RowBox[{"{", "tsodd", "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "4", "]"}], ",", 
       RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Kvol", "[", "2", "]"}], 
      SuperscriptBox[
       RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "2", "]"}], ",", 
       RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024078561483*^9, 3.948024193019088*^9}, {
  3.9480244013496733`*^9, 3.948024402774049*^9}, {3.948024443324202*^9, 
  3.948024444602704*^9}, {3.9480245408613358`*^9, 3.948024541191831*^9}, {
  3.948024662629644*^9, 3.948024663431551*^9}, {3.9480248590379963`*^9, 
  3.948024878703672*^9}, {3.948029590759815*^9, 3.948029596534087*^9}, {
  3.948029870285922*^9, 3.9480298824219723`*^9}, {3.94819446722726*^9, 
  3.948194492756022*^9}, {3.9508664648215237`*^9, 3.950866507301396*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],

Cell["Kahler metric (rescaled by a factor of Kvol for convenience)", "Text",
 CellChangeTimes->{{3.9481944587305183`*^9, 
  3.948194482754319*^9}},ExpressionUUID->"26c9de74-d6e9-4513-9cb3-\
e1e6c694d5ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "1", "]"}], ",", 
      RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "2", "]"}], ",", 
      RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "1", "]"}], ",", 
       RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Kvol", "[", "0", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "3", "]"}], ",", 
       RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95086650935332*^9, 3.9508665387466927`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],

Cell[TextData[{
 "Invert metric (use that (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{
       SubscriptBox["K", "0"], "+", 
       SubscriptBox["K", "1"], "+", 
       SubscriptBox["K", "2"]}], ")"}], 
     RowBox[{"-", "1"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "0"], 
      RowBox[{"-", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "0"], 
          RowBox[{"-", "1"}]], "(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+"}], "..."}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"1acea904-2d19-4ec7-99a9-ee8f354d9abf"],
 ")"
}], "Text",
 CellChangeTimes->{{3.9480251518274317`*^9, 3.9480252354479094`*^9}, 
   3.948194498813839*^9},ExpressionUUID->"f74b230b-d823-4c2c-9f42-\
eb84918a40ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "0", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Kttbar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "1", "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{
      RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
      RowBox[{"Kttbar", "[", "2", "]"}], ".", 
      RowBox[{"Kttbarinv", "[", "0", "]"}]}]}], "+", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024857139415*^9, 3.948024922769*^9}, {
  3.9480249977020063`*^9, 3.948025038737795*^9}, {3.948101867964035*^9, 
  3.94810186840879*^9}, {3.948101899689322*^9, 3.948101903729783*^9}, {
  3.948101940792244*^9, 3.948101945142022*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],

Cell["F-terms", "Text",
 CellChangeTimes->{{3.948029953489667*^9, 
  3.948029955483201*^9}},ExpressionUUID->"1adc313c-86a3-4805-ab93-\
6cee63c44c48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], ",", 
     RowBox[{"{", "tsodd", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], ",", 
      RowBox[{"{", "tsodd", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Kt", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpi", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], ",", 
       RowBox[{"{", "tsodd", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], 
      RowBox[{"Kt", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], 
      RowBox[{"Kt", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], ",", 
     RowBox[{"{", "tsbarodd", "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], ",", 
      RowBox[{"{", "tsbarodd", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Ktbar", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpibar", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], ",", 
       RowBox[{"{", "tsbarodd", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], 
      RowBox[{"Ktbar", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], 
      RowBox[{"Ktbar", "[", "2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "1", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948029009086122*^9, 3.948029155716971*^9}, {
   3.948029253573285*^9, 3.948029271839448*^9}, {3.94802933316413*^9, 
   3.94802935092039*^9}, {3.948029543888905*^9, 3.9480295746578417`*^9}, {
   3.948029607611195*^9, 3.948029716705961*^9}, {3.948029772284175*^9, 
   3.948029851058732*^9}, {3.948029951570533*^9, 3.9480299519811077`*^9}, {
   3.9480299978369017`*^9, 3.9480300340876303`*^9}, 3.948107746406991*^9, {
   3.950866531145649*^9, 3.950866555814124*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],

Cell["\<\
Expand a flux by order (also when covariant derivatives are involved)\
\>", "Text",
 CellChangeTimes->{{3.95019296323253*^9, 
  3.950192999945961*^9}},ExpressionUUID->"6b7613c7-3c69-4ca0-8994-\
ed10fe79c436"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GExpand", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"G", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Delta]\[Tau]", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}], ",", 
          RowBox[{"\[Delta]\[Tau]bar", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}], "}"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], ",",
     "\[Lambda]", ",", 
    RowBox[{"ord", "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950193002535346*^9, 3.950193063725732*^9}, {
  3.950193901931196*^9, 3.950193914952512*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],

Cell["Potential for (3,0)-piece", "Text",
 CellChangeTimes->{{3.94794626708239*^9, 3.947946272669034*^9}, {
  3.9480290026359386`*^9, 3.948029007787713*^9}, {3.948149590532014*^9, 
  3.948149606861845*^9}},ExpressionUUID->"59f385f1-2c8c-4d79-8204-\
84bf9d594a09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"Gseries", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]30vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]03vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"W", "[", 
    RowBox[{"G", ",", "0"}], "]"}], " ", 
   RowBox[{"Wbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "1"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "0"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "2"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "0"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "1"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kvol", "[", "0", "]"}], "2"]}], " ", 
    RowBox[{"W", "[", 
     RowBox[{"G", ",", "0"}], "]"}], " ", 
    RowBox[{"Wbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.948149619792089*^9, 3.948149726480691*^9}, {
   3.94814976303767*^9, 3.94814984720301*^9}, {3.948150057431028*^9, 
   3.948150078629464*^9}, 3.948151543920285*^9, {3.949068207827148*^9, 
   3.949068215061154*^9}, {3.950169580022287*^9, 3.9501695956358624`*^9}, {
   3.950170047710559*^9, 3.950170056023155*^9}, {3.95019306797736*^9, 
   3.950193130971489*^9}, {3.950193800079707*^9, 3.9501938080040092`*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],

Cell["Potential for (2,1)-piece", "Text",
 CellChangeTimes->{{3.9481498719159718`*^9, 
  3.948149892506016*^9}},ExpressionUUID->"15f9d89e-878a-47f7-8fe8-\
9d7a6d4ea6b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DW", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Gseries", "=", 
      RowBox[{"GExpand", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vec", "[", 
        RowBox[{"Gseries", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Dpivec", "[", 
         RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DWbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Dpivecbar", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DW", "[", 
    RowBox[{"G", ",", "0"}], "]"}], ".", 
   RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
   RowBox[{"DWbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "2"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "2", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.94804216980037*^9, 3.948042231879054*^9}, {
   3.948042292635688*^9, 3.9480423266384153`*^9}, {3.948042367853063*^9, 
   3.9480423991355953`*^9}, {3.9480425511298113`*^9, 3.948042555391535*^9}, {
   3.948101208670403*^9, 3.9481012153598824`*^9}, {3.948150458079658*^9, 
   3.948150461459558*^9}, {3.948151530899796*^9, 3.948151547413389*^9}, {
   3.948299764415606*^9, 3.9482997710374203`*^9}, 3.9490682196792088`*^9, 
   3.950169602393544*^9, {3.95017005043082*^9, 3.950170054322476*^9}, {
   3.95019314327288*^9, 3.950193194873762*^9}, {3.9501938109325314`*^9, 
   3.950193812973543*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Full scalar potential", "Subsubsection",
 CellChangeTimes->{{3.948474260014029*^9, 
  3.94847426582411*^9}},ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-\
dead9643d293"],

Cell["General scalar potential", "Text",
 CellChangeTimes->{{3.950104329493143*^9, 
  3.950104333316136*^9}},ExpressionUUID->"5c28aba0-4937-493c-a942-\
f1b37213fb8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vpot", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Kad", "[", 
     RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "ord"}], "]"}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Kad", "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "2"], 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Kad", "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}]], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["Kad", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], 
           RowBox[{"Kad", "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], " ", "G"}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadrep", "=", 
   RowBox[{"{", 
    RowBox[{"Kad", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "}"}], ",", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VE", "+", 
           RowBox[{
            FractionBox["\[Chi]", "2"], 
            RowBox[{"E32", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Tau]", "+", "\[Tau]bar"}], "2"], ",", 
              FractionBox[
               RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
               RowBox[{"2", "\[ImaginaryI]"}]], ",", "3"}], "]"}]}]}], ")"}], 
         "2"]}]}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950105156739493*^9, 3.950105239560132*^9}, {
   3.950169544268779*^9, 3.9501695693372517`*^9}, 3.950169745745557*^9, {
   3.950170362283237*^9, 3.950170362403357*^9}, 3.9501719579574966`*^9, {
   3.950200735563669*^9, 3.950200745512947*^9}, {3.9503522755499887`*^9, 
   3.950352282485825*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],

Cell["Leading scalar potential at the LG point", "Text",
 CellChangeTimes->{{3.948149912606091*^9, 3.948149925172763*^9}, {
  3.950170371188113*^9, 3.9501703745900097`*^9}, {3.950170477021409*^9, 
  3.950170478949335*^9}},ExpressionUUID->"57086527-0fbe-470d-8406-\
df93d4257714"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"factor", " ", "without", " ", "Kahler", " ", "potential"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "0"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "2", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], " ", "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", " ", 
            RowBox[{"dKpotad", "[", "1", "]"}], "+", 
            RowBox[{"dKpotad", "[", "2", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "2"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Kadvolinv", "[", "0", "]"}], 
     RowBox[{"Vpotfactor", "[", 
      RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "2", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9481499266602488`*^9, 3.9481499793732853`*^9}, {
   3.948150031281794*^9, 3.948150052992454*^9}, {3.948150090740533*^9, 
   3.9481501511512833`*^9}, {3.9481502404008007`*^9, 3.948150274533895*^9}, {
   3.948150332051647*^9, 3.948150372194365*^9}, {3.948150969675668*^9, 
   3.948150970007213*^9}, {3.9481510489779263`*^9, 3.948151051265091*^9}, {
   3.948151211670247*^9, 3.948151248243309*^9}, {3.9481514930285892`*^9, 
   3.948151499803739*^9}, {3.94815203641049*^9, 3.9481520580903*^9}, {
   3.948293577479904*^9, 3.9482936195217752`*^9}, 3.948293866416202*^9, {
   3.9490681702447023`*^9, 3.949068187220067*^9}, {3.949068320623301*^9, 
   3.949068328248341*^9}, {3.949068504121049*^9, 3.949068504547161*^9}, {
   3.949068952476426*^9, 3.9490689629607077`*^9}, {3.9490710240828867`*^9, 
   3.949071050204468*^9}, {3.9490798314471807`*^9, 3.949079836472023*^9}, {
   3.949142421031602*^9, 3.949142422531971*^9}, {3.949156567830268*^9, 
   3.9491565683278923`*^9}, {3.950170397914168*^9, 3.95017044443452*^9}, {
   3.950170666299181*^9, 3.950170856110721*^9}, {3.950179789145954*^9, 
   3.950179816687563*^9}, {3.95019326922252*^9, 3.9501933363112907`*^9}, {
   3.950193372547673*^9, 3.950193372921321*^9}, {3.950193405721368*^9, 
   3.950193533177259*^9}, {3.9501935674881573`*^9, 3.9501935835081*^9}, 
   3.950197241199479*^9, {3.95027479898238*^9, 3.950274805791506*^9}, {
   3.950353292438917*^9, 3.9503532963698187`*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.9481955440373173`*^9, 
  3.948195545745655*^9}},ExpressionUUID->"0316c745-4477-460e-a296-\
14ee29148097"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FH", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "=", 
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}]}]}], ",", "F"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Omega]", "+", "\[Delta]\[Tau]"}], ")"}], " ", "H"}]}], ",",
        "H"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fh", "=", 
      RowBox[{"FH", "[", "G", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "intmat", ".", 
     RowBox[{"fh", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.948195552988207*^9, 3.9481956441834507`*^9}, {
  3.948195849993629*^9, 3.9481958564113894`*^9}, {3.9481959582088223`*^9, 
  3.948195959200461*^9}, {3.9490693299342823`*^9, 3.9490693480403347`*^9}, {
  3.950865352194293*^9, 3.95086535504459*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],

Cell["Hessian", "Text",
 CellChangeTimes->{{3.948150532248541*^9, 
  3.948150537236924*^9}},ExpressionUUID->"7b11a8de-cb95-4134-b5a5-\
b45b68a544bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.949596242538259*^9, 3.94959624296697*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"tsodd", ",", "\[Delta]\[Tau]"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coorsbar", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"tsbarodd", ",", "\[Delta]\[Tau]bar"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allcoors", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"coors", ",", "coorsbar"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kinv", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Kttbarinv", "[", "0", "]"}], 
         RowBox[{"Kvol", "[", "0", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"ddbarKadinv", "[", "0", "]"}], "}"}], "}"}]}], "}"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jacobian", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"h21min", "+", "1"}], "]"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"h21min", "+", "1"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"h21min", "+", "1"}], "]"}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"IdentityMatrix", "[", 
          RowBox[{"h21min", "+", "1"}], "]"}]}]}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhessian", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"V", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Vpotlead", "[", 
          RowBox[{"G", ",", "2"}], "]"}], "//", "Expand"}], "//", "Chop"}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Transpose", "[", "jacobian", "]"}], ".", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}]}], "}"}], 
       "]"}], ".", "jacobian"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948150476075296*^9, 3.9481506792574987`*^9}, {
   3.948150723018857*^9, 3.948150817498066*^9}, {3.9481509166840067`*^9, 
   3.948150958050007*^9}, {3.94815128948125*^9, 3.948151335982438*^9}, {
   3.948151376096026*^9, 3.948151460526601*^9}, 3.9481515094005117`*^9, {
   3.9481957021480217`*^9, 3.9481957357525873`*^9}, {3.9481988139050837`*^9, 
   3.948198872405287*^9}, {3.948199603549932*^9, 3.948199664638689*^9}, {
   3.9481999280899*^9, 3.9481999298385344`*^9}, {3.94820006377383*^9, 
   3.9482000684904346`*^9}, {3.948200103597866*^9, 3.948200106086287*^9}, {
   3.948200152974567*^9, 3.948200154775831*^9}, {3.948200228958057*^9, 
   3.948200231789136*^9}, {3.948200673335343*^9, 3.948200675846649*^9}, {
   3.948200750339732*^9, 3.948200755585717*^9}, {3.94820994692929*^9, 
   3.948210007545063*^9}, {3.9482151632524*^9, 3.948215164946682*^9}, {
   3.9482819937866383`*^9, 3.948282015121059*^9}, {3.94828212950329*^9, 
   3.9482821526790524`*^9}, {3.9482822210014677`*^9, 3.948282222554079*^9}, {
   3.948282260125894*^9, 3.948282263248032*^9}, {3.948282654463456*^9, 
   3.948282670559943*^9}, {3.948293630376781*^9, 3.948293637603037*^9}, {
   3.949068364241116*^9, 3.949068365816918*^9}, {3.949068838769453*^9, 
   3.949068858859399*^9}, {3.9490689286201677`*^9, 3.949068944110119*^9}, {
   3.949068981492797*^9, 3.949069007009104*^9}, {3.949069559255707*^9, 
   3.949069560639184*^9}, {3.9490711123208447`*^9, 3.949071182543379*^9}, {
   3.9495962453826857`*^9, 3.949596253715741*^9}, {3.9495964985850677`*^9, 
   3.9495965093169317`*^9}, {3.949597002317151*^9, 3.949597004615943*^9}, {
   3.950170899863387*^9, 3.950170916174597*^9}, {3.9501940842263327`*^9, 
   3.950194132131917*^9}, 3.950354816766161*^9, {3.95086679697305*^9, 
   3.9508668240218573`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],

Cell["Permute if wanted", "Text",
 CellChangeTimes->{{3.948206837440624*^9, 
  3.9482068411315813`*^9}},ExpressionUUID->"8888acc9-62a3-485f-8438-\
086604497141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Perm", "[", 
   RowBox[{"G_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G", "//", "Expand"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], ":>", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"l", "[", 
       RowBox[{"[", "\[Sigma]", "]"}], "]"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.948210037171253*^9, 3.948210048145866*^9}, {
  3.9482100784454603`*^9, 3.948210107613862*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],

Cell["Function that checks if scalar potential is extremized", "Text",
 CellChangeTimes->{{3.948280816777364*^9, 3.948280832211939*^9}, {
  3.948281052634593*^9, 
  3.948281069778873*^9}},ExpressionUUID->"2340918b-5f0b-4ad9-a1be-\
5ae5985d9a7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtremumCheck", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"V1", ",", "dV1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V1", "=", 
      RowBox[{"Vpotlead", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dV1", "=", 
      RowBox[{"D", "[", 
       RowBox[{"V1", ",", 
        RowBox[{"{", "allcoors", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dV1", "//", "Simplify"}], "//", "N"}], "//", "Chop"}], 
         "]"}], "==", 
        RowBox[{"{", "0", "}"}]}], ",", "True", ",", 
       RowBox[{"{", 
        RowBox[{"False", ",", "V1", ",", "dV1"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.948280801817546*^9, 3.9482808158187723`*^9}, {
  3.948280942875496*^9, 3.948281042749111*^9}, {3.948281570804957*^9, 
  3.948281600479232*^9}, {3.948290005067174*^9, 3.948290007635337*^9}, {
  3.949068893132144*^9, 3.9490689006781693`*^9}, {3.949069542254252*^9, 
  3.9490695465011177`*^9}, {3.949070733577237*^9, 3.949070734143749*^9}, {
  3.949071082874631*^9, 3.949071098052929*^9}, {3.950194229890799*^9, 
  3.9501942468789682`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],

Cell["Function that computes mass spectrum", "Text",
 CellChangeTimes->{{3.948281054928734*^9, 3.948281054932907*^9}, 
   3.948281117662278*^9, {3.94828131082336*^9, 3.9482813169178553`*^9}, {
   3.948474347515463*^9, 
   3.948474349331859*^9}},ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-\
050fdebee452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MassSpectrum", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Vhess", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Vhess", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Vhessian", "[", "G", "]"}]}], "//", "Chop"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sort", "[", 
       RowBox[{"Eigenvalues", "[", "Vhess", "]"}], "]"}], "//", "Chop"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.948281268876492*^9, 3.9482813049375067`*^9}, {
   3.948299618029904*^9, 3.948299620241938*^9}, {3.949068907434907*^9, 
   3.949068922428508*^9}, {3.949071189800892*^9, 3.949071203614932*^9}, 
   3.9501942543305798`*^9, {3.950194312253191*^9, 3.9501943145833282`*^9}, {
   3.950860134131248*^9, 3.950860134875313*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],

Cell["Count types of directions", "Text",
 CellChangeTimes->{{3.948281242641108*^9, 3.94828125448278*^9}, {
  3.94828132813815*^9, 
  3.948281337544457*^9}},ExpressionUUID->"6828f15c-3e4e-453f-a4b8-\
be8dbb1f9f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDirections", "[", "eigs_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<Massive directions\>\"", ",", 
       " ", "\"\<Massless directions\>\"", ",", 
       " ", "\"\<Tachyonic directions\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "==", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "<", "0"}], "&"}]}], "]"}], "]"}]}], "}"}]}], "}"}], "//",
    "Grid"}]}]], "Input",
 CellChangeTimes->{{3.9482813393784857`*^9, 3.9482814291028547`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run over examples", "Subsection",
 CellChangeTimes->{{3.9481956736237183`*^9, 
  3.948195677733548*^9}},ExpressionUUID->"5139f4f1-23a6-45e9-bad8-\
3408905ab021"],

Cell[CellGroupData[{

Cell["Setting up the scan", "Subsubsection",
 CellChangeTimes->{{3.949413725735126*^9, 
  3.949413732155072*^9}},ExpressionUUID->"1c269487-8f06-4de9-8f27-\
593362566a5f"],

Cell["\<\
Here we provide the functions used in the scan over the \
\[OpenCurlyDoubleQuote]n-\[Chi]\[CloseCurlyDoubleQuote] solutions\
\>", "Text",
 CellChangeTimes->{{3.949413734899046*^9, 
  3.949413754645396*^9}},ExpressionUUID->"03fa18c3-46af-4fd1-aa82-\
77252b8960aa"],

Cell["Compute orbit of a given set of fluxes under symmetry group", "Text",
 CellChangeTimes->{{3.949394273769225*^9, 3.9493942762342463`*^9}, {
  3.949413879537669*^9, 
  3.9494139192413683`*^9}},ExpressionUUID->"4928f43a-3df2-495d-927a-\
22942dab4636"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Orbit", "[", 
   RowBox[{"fluxes_", ",", "group_"}], "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Permute", "[", 
        RowBox[{"flux", ",", "#"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"flux", ",", "fluxes"}], "}"}]}], "]"}], "&"}], "/@", 
    "group"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S9", "=", 
   RowBox[{"GroupElements", "[", 
    RowBox[{"SymmetricGroup", "[", "9", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9493942789900017`*^9, 3.949394293743224*^9}, {
  3.9508668499877*^9, 3.9508668517980824`*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],

Cell["Check for linear terms with any flux powers", "Text",
 CellChangeTimes->{{3.949161028817078*^9, 
  3.949161035658422*^9}},ExpressionUUID->"02059042-8208-41dd-866e-\
85dae9a5b689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearCheck", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sols", ",", "lsbar", ",", "len", ",", "ns", ",", "ns0", ",", "ns2", ",",
       "sums0", ",", "sums2", ",", "check1", ",", "check2"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lsbar", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "ls"}], ",", "3"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"len", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "3"}], "]"}], ",", "len"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"check", " ", "for", " ", "dilaton", " ", "term"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"ns0", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "3"}], "]"}], "==", "0"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "3"}], "]"}], "==", "1"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"sums0", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns0", ".", "ls"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sums2", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns2", ".", "ls"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", "cs", " ",
        "modulus"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check1", "=", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{"sums0", ",", "ks"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", 
        "axio"}], "-", "dilaton"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check2", "=", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"sums2", ",", 
        RowBox[{"{", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
           "0", ",", "0"}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TrueQ", "[", 
      RowBox[{"check1", "||", "check2"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949161140980324*^9, 3.949161270065178*^9}, {
   3.949161473549642*^9, 3.949161589672221*^9}, {3.9491616565642242`*^9, 
   3.949161667202667*^9}, {3.94916171040866*^9, 3.949161769388048*^9}, {
   3.9491618744771633`*^9, 3.9491618805736523`*^9}, {3.949162055104619*^9, 
   3.949162061336809*^9}, {3.9491844524447603`*^9, 3.949184478921225*^9}, {
   3.949184851621717*^9, 3.949184857760269*^9}, {3.949186353491473*^9, 
   3.949186354109185*^9}, {3.949186393140316*^9, 3.949186393514462*^9}, {
   3.9491864805740356`*^9, 3.949186480668316*^9}, 3.949186542993038*^9, {
   3.949186889711588*^9, 3.949187023634199*^9}, {3.949400949792021*^9, 
   3.9494010961448174`*^9}, 3.949413922629363*^9, {3.950867273522229*^9, 
   3.950867277495658*^9}, {3.950867543778871*^9, 3.950867544215156*^9}, {
   3.950867726231698*^9, 3.950867726299011*^9}, {3.950867829017277*^9, 
   3.9508678304713306`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],

Cell["\<\
Determine complex three-form flux G3 in minimal integral basis for a given \
set of flux components\
\>", "Text",
 CellChangeTimes->{{3.949413923681695*^9, 3.949413930906075*^9}, {
  3.949423401956768*^9, 
  3.949423414083384*^9}},ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-\
eae916df3fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntBasisFlux", "[", 
   RowBox[{"fluxes_", ",", "ns_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "fluxes", "]"}]}], ",", "fluxreal", ",", 
      "quantconditions", ",", "cs", ",", "c", ",", "cc", ",", "\[Chi]reals", ",",
       "basisdual", ",", "basis", ",", "crep", ",", "Hrelabel", ",", 
      "F3quant", ",", "H3quant", ",", "conj", ",", "eqs", ",", "G3quant", ",",
       "ccs"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"flux", " ", "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "1"}], "]"}], ",", 
            RowBox[{"c", "[", 
             RowBox[{"2", "i"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], "]"}]}], ";", 
      " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"real", " ", "and", " ", "imaginary", " ", "fluxes"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Chi]reals", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", 
               SqrtBox["3"], "\[ImaginaryI]"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"chi", ",", "fluxes"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "most", " ", "general", " ", "flux", " ", "in", " ", "this", " ", 
        "real", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"fluxreal", "=", 
       RowBox[{
        RowBox[{"cs", ".", "\[Chi]reals"}], "//", "FullSimplify"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "quantization", " ", "condition", " ", "by", " ", "contracting", " ", 
        "with", " ", "integral", " ", "basis"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"quantconditions", "=", 
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{"intbasis", ".", 
          RowBox[{"Vec", "[", "fluxreal", "]"}]}], "]"}], "//", 
        "FullSimplify"}]}], ";", "\[IndentingNewLine]", "\[Chi]reals", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"dualize", " ", "basis"}], " ", "*)"}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basisdual", "=", 
       RowBox[{"LatticeReduce", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"quantconditions", ",", 
           RowBox[{"{", "cs", "}"}]}], "]"}], "//", "FullSimplify"}], "]"}]}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"Inverse", "[", "basisdual", "]"}]}], ";"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"flux", " ", "in", " ", "integral", " ", "basis"}], " ", "*)"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"crep", "=", 
      RowBox[{"MapThread", "[", 
       RowBox[{"Rule", ",", 
        RowBox[{"{", 
         RowBox[{"cs", ",", 
          RowBox[{"basis", ".", "ns"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F3quant", "=", 
      RowBox[{"fluxreal", "/.", "crep"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "define", " ", "H3", " ", "such", " ", "that", " ", "the", " ", 
        "components", " ", "in", " ", "\"\<fluxes\>\"", " ", "appear", " ", 
        "in", " ", "G3", " ", "at", " ", "\[Tau]"}], "=", "\[Omega]"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ccs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"cc", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"2", "len"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Hrelabel", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"ns", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "->", 
         RowBox[{"cc", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"2", "len"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"H3quant", "=", " ", 
      RowBox[{
       RowBox[{"fluxreal", "/.", "crep"}], "/.", "Hrelabel"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"G3quant", "=", 
      RowBox[{"F3quant", "-", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"2", "\[Pi]", " ", 
          RowBox[{"\[ImaginaryI]", "/", "3"}]}], "]"}], "H3quant"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"G3quant", ",", 
          RowBox[{"\[CapitalOmega]", "[", "#", "]"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"-", "fluxes"}], ",", "3"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Re", "[", "eqs", "]"}], ",", 
         RowBox[{"Im", "[", "eqs", "]"}]}], "}"}], "//", "ComplexExpand"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H3quant", "=", 
      RowBox[{
       RowBox[{"H3quant", "/.", 
        RowBox[{
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"eqs", "==", "0"}], ",", "ccs"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"F3quant", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Omega]", "+", "\[Delta]\[Tau]"}], ")"}], "H3quant"}]}]}]}],
    "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.949413939774272*^9, 3.949414281442753*^9}, {
   3.949421200013567*^9, 3.949421212404847*^9}, {3.9494212489567757`*^9, 
   3.9494212522146683`*^9}, {3.949421553006246*^9, 3.949422135838449*^9}, {
   3.949422177552339*^9, 3.9494223842285633`*^9}, {3.949422447873371*^9, 
   3.949422785919026*^9}, {3.949422824892798*^9, 3.949423048394286*^9}, {
   3.9494231067358303`*^9, 3.949423182221537*^9}, 3.949423421646165*^9, {
   3.949424233829151*^9, 3.9494242373060017`*^9}, {3.949484921899289*^9, 
   3.949484954838407*^9}, {3.949584211788928*^9, 3.949584411232399*^9}, {
   3.949584445015944*^9, 3.949584480986524*^9}, {3.9495845656295643`*^9, 
   3.949584589909843*^9}, 3.950866890182188*^9, {3.9508669605309143`*^9, 
   3.950866998503881*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],

Cell[CellGroupData[{

Cell["Minkowski examples test", "Subsubsection",
 CellChangeTimes->{{3.950866893802202*^9, 
  3.950866898796522*^9}},ExpressionUUID->"20cccaee-5753-42df-93f8-\
50e213a5379a"],

Cell["Simplest case", "Text",
 CellChangeTimes->{{3.951310053919417*^9, 
  3.951310056440241*^9}},ExpressionUUID->"e990bfd3-d80e-43a9-ad06-\
8446cdadabb6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"chis", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
      "2", ",", "2"}], "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{
   RowBox[{"IntBasisFlux", "[", 
    RowBox[{"chis", ",", "ns"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "1", "]"}], "->", "1"}], ",", 
     RowBox[{
      RowBox[{"n", "[", "2", "]"}], "->", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", 
   RowBox[{"Vec", "[", "G3", "]"}], "]"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.951310066679529*^9, 3.95131009279872*^9}},
 CellLabel->
  "In[159]:=",ExpressionUUID->"2e6c4aed-cb9f-4f2a-af81-7ae380321ffb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], "2"], "+", "\[Delta]\[Tau]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"{", 
          RowBox[{
          "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",",
            "2", ",", "2"}], "}"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"\[CapitalOmega]", "[", 
         RowBox[{"{", 
          RowBox[{
          "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",",
            "1", ",", "1"}], "}"}], "]"}]}]}], ")"}]}], "1458"]}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "243"]}], "-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"81", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
         "2", ",", "2"}], "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "243"]}], "+", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"81", " ", 
          SqrtBox["3"]}]]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1", ",", 
         "1", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.951310077375617*^9, 3.951310093123377*^9}, 
   3.951320538048424*^9, 3.951320609508317*^9, 3.95147948513589*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"a3246eba-b8af-4e1f-85de-f1d5b499806f"],

Cell[BoxData["27"], "Output",
 CellChangeTimes->{{3.951310077375617*^9, 3.951310093123377*^9}, 
   3.951320538048424*^9, 3.951320609508317*^9, 3.95147948515112*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"cb13cdc7-acfe-422c-a629-a8a78aa4261a"]
}, Open  ]],

Cell["Matrix Rank", "Text",
 CellChangeTimes->{{3.9513101211012287`*^9, 
  3.9513101231242857`*^9}},ExpressionUUID->"da4902ad-1835-4211-b818-\
39cf3887ce04"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddW", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"W", "[", 
          RowBox[{"G3", ",", "2"}], "]"}], "/.", "orientrep"}], ",", 
        RowBox[{"{", "tsodd", "}"}], ",", 
        RowBox[{"{", "tsodd", "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", "FullSimplify"}],
     "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}]}], "Input",
 CellChangeTimes->{{3.95131013050347*^9, 3.9513101334123507`*^9}, {
  3.951310285174156*^9, 3.9513102869988337`*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"b7125dfd-b243-48b4-82fe-9a5f03238dbe"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{3.951310133921051*^9, 3.951310287469734*^9, 
  3.951479498196044*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"cde16ffb-0d4c-44bf-8eef-c0dc3fe7f817"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mass matrix from symmetry principles", "Subsection",
 CellChangeTimes->{{3.951310958568996*^9, 
  3.951310966275476*^9}},ExpressionUUID->"d8fc7841-4045-4914-85af-\
1ff06dbc0b66"],

Cell["Check from writing down most general term", "Text",
 CellChangeTimes->{{3.949478807494474*^9, 
  3.949478814240327*^9}},ExpressionUUID->"aeb09b9c-1e80-4256-b071-\
29460a8bdb14"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetryTerm", "[", 
   RowBox[{"fluxes_", ",", "kL_", ",", "kR_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "kL", "+", "kR"}], ")"}]}], "&"}], "/@", 
         "fluxes"}], ",", "3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1"}], "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymmetryTermLinear", "[", 
   RowBox[{"fluxes_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "k"}], ")"}]}], "&"}], "/@", "fluxes"}], ",", 
        "3"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
        "1", ",", "1"}], "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coors", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"tsodd", ",", 
      RowBox[{"{", "\[Delta]\[Tau]", "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddWgen", "[", "G3_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{
        RowBox[{"Variables", "[", 
         RowBox[{
          RowBox[{"G3", "/.", 
           RowBox[{"{", 
            RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", 
          "Simplify"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CapitalOmega]", "[", "ll_", "]"}], "->", "ll"}], 
         "}"}]}]}], ",", "varsbar", ",", "W2cs", ",", "W2cstau", ",", "ddW"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"varsbar", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "vars"}], ",", "3"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"W2cs", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"SymmetryTerm", "[", 
           RowBox[{"vars", ",", 
            RowBox[{"ks", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ks", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], " ", 
          RowBox[{"ts", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"ts", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "84"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "84"}], "}"}]}], "]"}], "/.", 
       "orientrep"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W2cstau", "=", 
      RowBox[{
       RowBox[{"\[Delta]\[Tau]", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"SymmetryTermLinear", "[", 
            RowBox[{"varsbar", ",", 
             RowBox[{"ks", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", 
           RowBox[{"ts", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "84"}], "}"}]}], "]"}]}], "/.", 
       "orientrep"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W2cs", "+", "W2cstau"}], ",", 
       RowBox[{"{", "coors", "}"}], ",", 
       RowBox[{"{", "coors", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.949478804719462*^9, 3.949478805462884*^9}, {
   3.949478997362103*^9, 3.949478999385333*^9}, {3.9513109724704742`*^9, 
   3.9513109753867807`*^9}, {3.951311115311254*^9, 3.9513111237651978`*^9}, {
   3.951311209877307*^9, 3.951311456935701*^9}, {3.951311568646593*^9, 
   3.9513115717431192`*^9}, {3.951311607195487*^9, 3.951311613133358*^9}, {
   3.951311644515818*^9, 3.95131166274605*^9}, {3.951311697245845*^9, 
   3.95131169972087*^9}, {3.951311800832148*^9, 3.951311813052824*^9}, 
   3.951479610256466*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"2fd61a7a-4072-49ca-8f27-9323348cd4a3"],

Cell["Flux indices for 4-chi solutions", "Text",
 CellChangeTimes->{{3.9513145995257463`*^9, 
  3.951314607328474*^9}},ExpressionUUID->"54bba36f-53cc-4541-afa7-\
19079739a227"],

Cell[BoxData[
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "6", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "7", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "12", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "13", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "19", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "22", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "23", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "29", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "33", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"59", "+", "21"}], ",", 
       RowBox[{"60", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "5", ",", "8"}], "}"}], ",", 
     RowBox[{"{", " ", 
      RowBox[{"3", ",", "7", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "11", ",", "14"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "13", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "18", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "21", ",", "24"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "23", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "28", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "32", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"58", "+", "21"}], ",", 
       RowBox[{"60", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "5", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "11", ",", "15"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "12", ",", "16"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "17", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "21", ",", "25"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "22", ",", "26"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "27", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "31", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"57", "+", "21"}], ",", 
       RowBox[{"60", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "12", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "13", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "16", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "22", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "23", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "26", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "33", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"59", "+", "21"}], ",", 
       RowBox[{"61", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "11", ",", "17"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "13", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "15", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "21", ",", "27"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "23", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "25", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "32", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", 
       RowBox[{"58", "+", "21"}], ",", 
       RowBox[{"61", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "11", ",", "18"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "12", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "14", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "21", ",", "28"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "22", ",", "29"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "24", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", "31", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7", ",", 
       RowBox[{"57", "+", "21"}], ",", 
       RowBox[{"61", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "13", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"8", ",", "23", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "12", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"9", ",", "22", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "11", ",", "20"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", "21", ",", "30"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "22", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "23", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "26", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", "29", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"11", ",", 
       RowBox[{"59", "+", "21"}], ",", 
       RowBox[{"62", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "21", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "23", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "25", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", "28", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"12", ",", 
       RowBox[{"58", "+", "21"}], ",", 
       RowBox[{"62", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "21", ",", "32"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "22", ",", "33"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "24", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", "27", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"13", ",", 
       RowBox[{"57", "+", "21"}], ",", 
       RowBox[{"62", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"14", ",", "23", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"15", ",", "22", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"16", ",", "21", ",", "34"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "23", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"18", ",", "22", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"19", ",", "21", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"21", ",", 
       RowBox[{"59", "+", "21"}], ",", 
       RowBox[{"63", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"22", ",", 
       RowBox[{"58", "+", "21"}], ",", 
       RowBox[{"63", "+", "21"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"23", ",", 
       RowBox[{"57", "+", "21"}], ",", 
       RowBox[{"63", "+", "21"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9513143138316183`*^9, 3.9513144455425863`*^9}, {
  3.951314532312051*^9, 3.9513145408139677`*^9}, {3.951314573419962*^9, 
  3.9513145786790657`*^9}, {3.951314614013068*^9, 3.95131467042485*^9}, {
  3.951322660222777*^9, 3.95132269173106*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"7cc12448-adcd-40ed-bf31-23bf182c6fd4"],

Cell["\<\

Naive numbers of moduli stabilized\
\>", "Text",
 CellChangeTimes->{{3.951314683818225*^9, 
  3.951314692819583*^9}},ExpressionUUID->"28e723e3-1db2-451d-8d38-\
989e966b99a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rks", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"inds", "=", 
      RowBox[{"list", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"a", " ", "flux"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"chis", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",",
           "2", ",", "2"}], "}"}], ",", 
        RowBox[{"\[CapitalOmega]21", "[", 
         RowBox[{"[", 
          RowBox[{"inds", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"\[CapitalOmega]21", "[", 
         RowBox[{"[", 
          RowBox[{"inds", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"\[CapitalOmega]21", "[", 
         RowBox[{"[", 
          RowBox[{"inds", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"G3", "=", 
      RowBox[{"IntBasisFlux", "[", 
       RowBox[{"chis", ",", "ns"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"tadpole", " ", "equal", " ", "to", " ", "twelve"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tadpole", "=", 
      RowBox[{
       RowBox[{"Tadpole", "[", 
        RowBox[{"Vec", "[", "G3", "]"}], "]"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"FindInstance", "[", 
        RowBox[{
         RowBox[{"tadpole", "==", "12"}], ",", "ns", ",", "Integers"}], "]"}],
        "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"Matrix", " ", "rank"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ddW", "=", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"W", "[", 
         RowBox[{
          RowBox[{"G3", "/.", "sol"}], ",", "2"}], "]"}], ",", 
        RowBox[{"{", "coors", "}"}], ",", 
        RowBox[{"{", "coors", "}"}]}], "]"}], "//", "Chop"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"rk", "=", 
     RowBox[{"MatrixRank", "[", "ddW", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"i", ",", "rk"}], "}"}], "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"rks", ",", "rk"}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.95131469520709*^9, 3.951314852801506*^9}, {
  3.951322290546446*^9, 3.951322311580304*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"07bc11e2-c4f1-4b48-a717-3f802f560cd7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322696926733*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"7bdf9454-d65c-44eb-a61a-832fcb24abc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322698342552*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"cade6663-74a0-47ad-b024-a98dfaa10978"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322699819356*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"f14188ec-145f-4d9c-8f74-d19046c8bdbd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322701302278*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"771d334c-c763-4452-a2da-ce46577e4d8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"5", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322702508628*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"314faa25-195f-4fb2-9067-1abe87423acf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322703931364*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"db49695d-750e-4208-a6a8-719190048689"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322705358479*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"6258d2e7-d101-41cb-a7c9-d11d4ea817a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"8", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227067291594`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"be5d0fe6-e420-4b04-98a0-8c9b9c980025"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322708254466*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"bb1eb3b7-abba-411f-97d8-0e4a81929082"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227097614202`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"fa9e1a25-331a-4913-85fb-cb720f2583ed"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322711221571*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"10c95a4a-b17c-4646-ae8a-40c48c78f40f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227127368927`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"7887ca1d-21be-44ce-b7dd-66da28123468"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"13", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322714167261*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"9e79f94e-173c-4a6c-93cc-eebd0125d8ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227156998873`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"04c2051e-df8a-429c-82fc-241aa47471fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132271699542*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"00d73ad9-9dee-4fdf-9f2b-43376a11c0d4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"16", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132271853232*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"d3f0ab94-fb96-4476-8ea2-591e1b285f64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"17", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322720036004*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"4cc0b53b-106f-4f63-91bb-d9eba41b17fd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"18", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322721543992*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"1fddd48d-7879-48cf-aa58-8c229c871f2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"19", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322723028755*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"3be9331b-3c07-488d-8eaa-65e8dff2ba95"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322724497404*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"877b34b0-2bf1-4a89-b149-ca76966ed065"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"21", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227259830017`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"191d3f40-0710-4d40-aeac-033ca12e36df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"22", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322727532578*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"9a9051d2-1604-488b-8608-05384722ba1a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"23", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132272909243*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"8558bc8d-bae4-49bf-9519-fca1ac879daf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"24", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322730554433*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"c1d3f29f-3f6e-4b41-9416-994caf679e67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"25", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132273180266*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"143a6fbc-e37f-4965-9158-96194ee0ff16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322733293635*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"8c139d5d-f30b-4bc0-8195-d0a2302192a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"27", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322734812438*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"d7e5b2b6-d0e3-4da4-9ab7-197f0f75ecb7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322736222931*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"3cc0ee8e-30e2-49c8-8a83-1f9f3490fa06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"29", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132273769483*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"55ceaaec-1f3c-4047-80dc-fcae7b1a7cbc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"30", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322739250888*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"1f934d63-7d16-4b64-aae3-26284b65827e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322740872704*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"e08b5d24-9af4-4988-b98b-80eaa58969dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322742351573*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"1e9c1bae-038b-4ed5-b794-876802e0bdd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"33", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227437664347`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"cd6d0aa8-8b6b-4729-9a6f-9e7a8b39d687"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"34", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322745358046*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"e205ebd1-1841-4277-acbd-6f8f0459d5b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"35", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322746866395*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"0aea7c54-d781-412f-b103-27a71d4055e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"36", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322748317588*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"a56e070e-d6dc-47c5-bba2-2c1af54ef20a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132274986744*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"4eeac235-a68f-4b98-89ad-081b47af99f7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"38", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132275128999*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"571db2ba-9d4d-4488-8c00-2d3cd389da32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"39", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322752760149*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"d0664035-b599-46b9-883e-65603d4197d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227543003893`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"4010b67b-e1c7-4c64-a261-d16e9e7a6840"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"41", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322755626464*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"c9f70ff7-504a-403c-bb1b-9102b0c17811"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"42", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227570900917`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"7f068881-23b5-4009-b2b3-ce0d168be0c5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"43", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322758700323*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"faa0a41e-7dcc-4eed-a1ee-3cbaac5894a7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"44", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132276021871*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"1493827c-b4bf-4443-bd8c-ab9967be0044"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"45", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227616724663`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"8fd2ce14-1e38-4203-89c2-fb049247c757"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"46", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322763239944*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"0e4292c8-6510-4a88-9028-5757a57b8b29"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"47", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322764837844*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"b16cf8d0-a1be-4fae-b9a5-57304c922fd4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"48", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322766279345*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"07b4d9f9-67e6-4838-a228-b6de0c3f1b4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"49", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132276757304*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"c3b04072-a7a9-47f4-9510-111177c3c514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322769065496*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"0040508d-4ac9-415c-a5f2-3ee0367efaef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"51", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322770687758*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"e82091fc-67fb-451e-a705-e55019db206e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322772236723*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"3f014fd5-bf1a-413a-b33b-4d086cdc9e8e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"53", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322773714046*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"9fe195c5-3374-4058-a023-7aa9ca9daa25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"54", ",", "26"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322775323246*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"7d8832ce-2c8d-42ad-972a-8d0c528641d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"55", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322776971129*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"208becfa-203d-4d62-9a23-99cbea7024db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"56", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132277853203*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"61639b84-bc80-433e-91b1-153e061dc834"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"57", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.95132278010181*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"8c803e9a-afbb-4c62-9fb9-bd8970abf78a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"58", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322781665093*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"b0cf080b-ebaa-4b56-a8ab-86fe91e71e86"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"59", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.951322783168244*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"8114c4dc-5ee1-4ade-ac93-abecfe8f7324"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"60", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227847314863`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"c1b72570-054b-4115-b168-f6d142dced94"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"61", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227863358507`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"eb7cd3e6-819c-4175-823b-8e1801e66e9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"62", ",", "16"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227880063477`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"ae956064-15dd-4869-8d4b-974bcb2e157b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"63", ",", "22"}], "}"}]], "Print",
 CellChangeTimes->{3.951314854452859*^9, 3.95132116060121*^9, 
  3.951321203565548*^9, 3.951322313257412*^9, 3.9513227895944767`*^9},
 CellLabel->
  "During evaluation of \
In[361]:=",ExpressionUUID->"647c4395-6927-490d-b06a-d0146fd443da"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.951322790936314*^9},
 CellLabel->
  "Out[362]=",ExpressionUUID->"e7c887dd-955e-4a8a-8ca8-d4fcd3370158"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Four-flux example (16 stabilized)", "Subsubsection",
 CellChangeTimes->{{3.9513133156429377`*^9, 3.951313319020582*^9}, {
  3.951313623454712*^9, 
  3.951313628236854*^9}},ExpressionUUID->"3dc23211-79db-4978-842f-\
1379e1dcc041"],

Cell["Flux 1, 2, 6, 8", "Text",
 CellChangeTimes->{{3.950887169589602*^9, 
  3.9508871771828012`*^9}},ExpressionUUID->"21f1f7d3-89ba-4613-9aca-\
f3a1be2b4e46"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chis", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
      "2", ",", "2"}], "}"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", "6", "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", "8", "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"IntBasisFlux", "[", 
    RowBox[{"chis", ",", "ns"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950887160347715*^9, 3.950887165522004*^9}, {
  3.9508872559375277`*^9, 3.950887301617609*^9}, {3.950887339692526*^9, 
  3.9508873780222607`*^9}, {3.951312143929387*^9, 3.9513121682069387`*^9}, {
  3.95131323289964*^9, 3.951313243039205*^9}, {3.951320412379365*^9, 
  3.951320412490424*^9}, {3.951320446150899*^9, 3.9513204675393343`*^9}, {
  3.9513211873354177`*^9, 3.951321192151413*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"2509fa2d-0a6a-42fb-8f2b-31574be81697"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "2"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.951320467831599*^9, 3.951320831627877*^9, 
  3.95132119395348*^9, 3.951322116056699*^9, 3.951479533320796*^9, 
  3.951479627743308*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"d17db1d5-38c0-4794-a825-49143631a129"]
}, Open  ]],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.951309674957075*^9, 
  3.951309678186882*^9}},ExpressionUUID->"d912e3b8-21b7-4b6d-a18e-\
d35b146d787a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tadpole", "=", 
    RowBox[{
     RowBox[{"Tadpole", "[", 
      RowBox[{"Vec", "[", "G3", "]"}], "]"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"tadpole", "==", "12"}], ",", "ns", ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sol", "]"}]}], "Input",
 CellChangeTimes->{{3.9508873055449247`*^9, 3.950887332812892*^9}, {
  3.95130926554151*^9, 3.951309316110898*^9}, {3.951309681789476*^9, 
  3.9513096818964453`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"cd14129f-11b8-40ea-9a87-f9396e6e7e96"],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{3.9513096842298937`*^9, 3.951310185112462*^9, 
  3.951310343770321*^9, 3.951312172405497*^9, 3.951313250128418*^9, 
  3.951318583942979*^9, 3.951319154960408*^9, 3.9513197268513317`*^9, 
  3.951319942868156*^9, 3.951320151593857*^9, 3.951320472254168*^9, 
  3.9513208367982893`*^9, 3.951321197290049*^9, 3.95132212183033*^9, 
  3.951479541543676*^9, 3.951479631075342*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"6c603abc-c679-46d8-ac30-50e41bd3b61c"]
}, Open  ]],

Cell["Read out mass matrix", "Text",
 CellChangeTimes->{{3.9494788545342703`*^9, 
  3.949478859483543*^9}},ExpressionUUID->"5be51b3b-c66d-4d81-8af8-\
f5f71afac097"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ddW", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{
         RowBox[{"G3", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "15", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", "coors", "}"}], ",", 
       RowBox[{"{", "coors", "}"}]}], "]"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddWalt", "=", 
   RowBox[{"ddWgen", "[", 
    RowBox[{"G3", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddWalt", "]"}]}], "Input",
 CellChangeTimes->{{3.9494789221427593`*^9, 3.949478957059009*^9}, 
   3.9494790106672277`*^9, {3.951311042261621*^9, 3.951311094140222*^9}, {
   3.951311495139834*^9, 3.951311575158924*^9}, {3.951311667957062*^9, 
   3.951311691336114*^9}, {3.951312174409609*^9, 3.951312182711833*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"2de293bc-2683-4422-8dbf-86f48ee5fc76"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, {
   3.9513209800300627`*^9, 3.951321009940406*^9}, 3.951321198671011*^9, 
   3.951322122823403*^9, 3.9514795570084248`*^9, 3.951479631113976*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"e3e465b5-a791-4d0a-8d92-e2364072156b"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, {
   3.9513209800300627`*^9, 3.951321009940406*^9}, 3.951321198671011*^9, 
   3.951322122823403*^9, 3.9514795570084248`*^9, 3.951479631185976*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"121ca1c9-76f9-45ae-8b72-07010e838a60"]
}, Open  ]],

Cell["Statistics on Minkowski vacuum", "Text",
 CellChangeTimes->{{3.951311823280871*^9, 
  3.95131182929823*^9}},ExpressionUUID->"f750f2df-cfc2-4400-9d73-\
36d381d44202"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddWalt", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddW", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9513117213200407`*^9, 3.951311734241935*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"860e3825-0931-4680-97c1-7740c032800a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4032"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "32"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.951322124184424*^9, 
   3.9514795588985987`*^9, 3.951479631191132*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"766a3a61-04c3-4dd2-8f1d-11de082a2546"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4032"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "13.1699670563007351110970781581157396535087969483294141104348119798172257\
4955096`50.", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "13.1699670563007351110970781581157396535087969483294141104348119798\
1722574955096`50."}], ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "26.3399341126014702221941563162314793070175938966588282208696239596344514\
9910192`50.", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "26.3399341126014702221941563162314793070175938966588282208696239596\
3445149910192`50."}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "58.876615140165388277193740593546614909980930863804999469390309805710402\
07141906`50.", " ", "\[ImaginaryI]"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "58.876615140165388277193740593546614909980930863804999469390309805\
71040207141906`50."}], " ", "\[ImaginaryI]"}], ",", "4"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.951322124184424*^9, 
   3.9514795588985987`*^9, 3.951479631192314*^9},
 CellLabel->
  "Out[236]=",ExpressionUUID->"d9daeead-7a4f-4925-a8ca-f04c963ec24a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-flux example (26 stabilized)", "Subsubsection",
 CellChangeTimes->{{3.9513133156429377`*^9, 3.951313367206554*^9}, {
  3.9513136156204233`*^9, 3.951313620248701*^9}, {3.951479640673397*^9, 
  3.951479641003009*^9}},ExpressionUUID->"3d6f48ae-1f8b-4681-8429-\
43398f768d19"],

Cell["Flux 1, 2, 6, 8", "Text",
 CellChangeTimes->{{3.950887169589602*^9, 
  3.9508871771828012`*^9}},ExpressionUUID->"19ddd952-48b7-4c62-a27e-\
d11eaffd3a8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chis", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
      "2", ",", "2"}], "}"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", "23", "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", 
      RowBox[{"57", "+", "21"}], "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", 
      RowBox[{"63", "+", "21"}], "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"IntBasisFlux", "[", 
    RowBox[{"chis", ",", "ns"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950887160347715*^9, 3.950887165522004*^9}, {
  3.9508872559375277`*^9, 3.950887301617609*^9}, {3.950887339692526*^9, 
  3.9508873780222607`*^9}, {3.951312143929387*^9, 3.9513121682069387`*^9}, {
  3.95131323289964*^9, 3.951313243039205*^9}, {3.9513133429984417`*^9, 
  3.951313346916374*^9}, {3.951313509450741*^9, 3.951313518078313*^9}, {
  3.951313565027782*^9, 3.951313575191238*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"90b4e754-f7b2-4faf-9f63-fef48adcb16d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1",
      ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9513135754678907`*^9, 3.951322137499745*^9, 
  3.9514795953105917`*^9, 3.951479633440431*^9},
 CellLabel->
  "Out[237]=",ExpressionUUID->"824d860a-c798-49b2-b810-caf160e7e5c6"]
}, Open  ]],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.951309674957075*^9, 
  3.951309678186882*^9}},ExpressionUUID->"8771f8ea-f825-4598-a33a-\
6620c1ab4857"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tadpole", "=", 
    RowBox[{
     RowBox[{"Tadpole", "[", 
      RowBox[{"Vec", "[", "G3", "]"}], "]"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"tadpole", "==", "12"}], ",", "ns", ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sol", "]"}]}], "Input",
 CellChangeTimes->{{3.9508873055449247`*^9, 3.950887332812892*^9}, {
  3.95130926554151*^9, 3.951309316110898*^9}, {3.951309681789476*^9, 
  3.9513096818964453`*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"f572aa81-47df-40a8-b436-c1d7ce4a2f06"],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{3.9513096842298937`*^9, 3.951310185112462*^9, 
  3.951310343770321*^9, 3.951312172405497*^9, 3.951313250128418*^9, 
  3.9513133518907003`*^9, 3.9513135224327793`*^9, 3.9513135724458437`*^9, 
  3.951322140919133*^9, 3.9514795991010933`*^9, 3.95147963682085*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"944e729a-39cf-4eb4-b250-f5ef85c57961"]
}, Open  ]],

Cell["Read out mass matrix", "Text",
 CellChangeTimes->{{3.9494788545342703`*^9, 
  3.949478859483543*^9}},ExpressionUUID->"9e513b0e-7bac-4618-a124-\
fec34cd34e7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ddW", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{
         RowBox[{"G3", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "15", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", "coors", "}"}], ",", 
       RowBox[{"{", "coors", "}"}]}], "]"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddWalt", "=", 
   RowBox[{"ddWgen", "[", 
    RowBox[{"G3", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddWalt", "]"}]}], "Input",
 CellChangeTimes->{{3.9494789221427593`*^9, 3.949478957059009*^9}, 
   3.9494790106672277`*^9, {3.951311042261621*^9, 3.951311094140222*^9}, {
   3.951311495139834*^9, 3.951311575158924*^9}, {3.951311667957062*^9, 
   3.951311691336114*^9}, {3.951312174409609*^9, 3.951312182711833*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"18531e20-4c47-4ee8-a756-90324afb29fd"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, 
   3.951313352984082*^9, 3.951313597625032*^9, 3.951322140970026*^9, 
   3.951479599149946*^9, 3.951479636863592*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"07e1bb61-fd2e-4345-8d8c-e4012ac74604"],

Cell[BoxData["26"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, 
   3.951313352984082*^9, 3.951313597625032*^9, 3.951322140970026*^9, 
   3.951479599149946*^9, 3.9514796369413652`*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"46d43aee-fff0-42d4-99c5-8441025f1822"]
}, Open  ]],

Cell["Statistics on Minkowski vacuum", "Text",
 CellChangeTimes->{{3.951311823280871*^9, 
  3.95131182929823*^9}},ExpressionUUID->"2130484b-cdbd-4b5f-a147-\
9c898b53a49a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddWalt", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddW", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9513117213200407`*^9, 3.951311734241935*^9}},
 CellLabel->
  "In[247]:=",ExpressionUUID->"696c8d96-755d-4adb-b48b-967c3f0d96e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4020"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "56"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "12"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.95131335607559*^9, 
   3.9513136066929903`*^9, 3.951322141070694*^9, 3.951479636946357*^9},
 CellLabel->
  "Out[247]=",ExpressionUUID->"cfc9885d-85ce-4b2f-b26f-4835b5405900"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4020"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "13.1699670563007351110970781581157396535087969483294141104348119798172257\
4955096`50.", ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "58.876615140165388277193740593546614909980930863804999469390309805710402\
07141906`50.", " ", "\[ImaginaryI]"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "13.1699670563007351110970781581157396535087969483294141104348119798\
1722574955096`50."}], ",", "28"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "58.876615140165388277193740593546614909980930863804999469390309805\
71040207141906`50."}], " ", "\[ImaginaryI]"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "26.3399341126014702221941563162314793070175938966588282208696239596344514\
9910192`50.", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "26.3399341126014702221941563162314793070175938966588282208696239596\
3445149910192`50."}], ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.95131335607559*^9, 
   3.9513136066929903`*^9, 3.951322141070694*^9, 3.951479636947926*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"9004dab3-b213-49f3-8791-e8306f26c354"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["4-flux example (22 stabilized)", "Subsubsection",
 CellChangeTimes->{{3.9513133156429377`*^9, 3.951313367206554*^9}, {
   3.9513136156204233`*^9, 3.951313620248701*^9}, {3.951313792881104*^9, 
   3.951313796266715*^9}, 
   3.951479638743311*^9},ExpressionUUID->"e77b69de-2bab-444e-8749-\
bd2187e88256"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"inds", "=", 
   RowBox[{"list", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"chis", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", 
      "2", ",", "2"}], "}"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", 
      RowBox[{"inds", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", 
      RowBox[{"inds", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
    RowBox[{"\[CapitalOmega]21", "[", 
     RowBox[{"[", 
      RowBox[{"inds", "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "8"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{"IntBasisFlux", "[", 
    RowBox[{"chis", ",", "ns"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.951314909589074*^9, 3.95131491914636*^9}, 
   3.951321699760624*^9},
 CellLabel->
  "In[249]:=",ExpressionUUID->"ba551da0-db55-4173-bff4-8b5298fb1941"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2",
      ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1",
      ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1",
      ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.95132170008678*^9, 3.951322128786799*^9, 
  3.951479651110409*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"fc6cb213-ab4d-4f47-966d-47e90ddec1f2"]
}, Open  ]],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.951309674957075*^9, 
  3.951309678186882*^9}},ExpressionUUID->"eeac53ec-623f-499e-84fe-\
904c13a5d9c2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tadpole", "=", 
    RowBox[{
     RowBox[{"Tadpole", "[", 
      RowBox[{"Vec", "[", "G3", "]"}], "]"}], "//", "Simplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"tadpole", "==", "12"}], ",", "ns", ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sol", "]"}]}], "Input",
 CellChangeTimes->{{3.9508873055449247`*^9, 3.950887332812892*^9}, {
  3.95130926554151*^9, 3.951309316110898*^9}, {3.951309681789476*^9, 
  3.9513096818964453`*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"05bac4f8-52e2-4712-a3b8-6a03072ed14e"],

Cell[BoxData["54"], "Output",
 CellChangeTimes->{3.9513096842298937`*^9, 3.951310185112462*^9, 
  3.951310343770321*^9, 3.951312172405497*^9, 3.951313250128418*^9, 
  3.9513133518907003`*^9, 3.9513135224327793`*^9, 3.9513135724458437`*^9, 
  3.951313818901278*^9, 3.95131429603132*^9, 3.951314925761691*^9, 
  3.9513217521978807`*^9, 3.951322131868731*^9, 3.9514796545375443`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"9e7f4826-f937-4fa2-bdaa-01916de22415"]
}, Open  ]],

Cell["Read out mass matrix", "Text",
 CellChangeTimes->{{3.9494788545342703`*^9, 
  3.949478859483543*^9}},ExpressionUUID->"7ac193bb-9e6f-4805-a643-\
09ed7ba4830a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ddW", "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{
         RowBox[{"G3", "/.", 
          RowBox[{"sol", "[", 
           RowBox[{"[", "15", "]"}], "]"}]}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", "coors", "}"}], ",", 
       RowBox[{"{", "coors", "}"}]}], "]"}], "//", "Chop"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddWalt", "=", 
   RowBox[{"ddWgen", "[", 
    RowBox[{"G3", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "15", "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddWalt", "]"}]}], "Input",
 CellChangeTimes->{{3.9494789221427593`*^9, 3.949478957059009*^9}, 
   3.9494790106672277`*^9, {3.951311042261621*^9, 3.951311094140222*^9}, {
   3.951311495139834*^9, 3.951311575158924*^9}, {3.951311667957062*^9, 
   3.951311691336114*^9}, {3.951312174409609*^9, 3.951312182711833*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"8ce3efa1-c03f-4897-a617-ba87a8ec2d26"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, 
   3.951313352984082*^9, 3.951313597625032*^9, 3.9513138189813843`*^9, 
   3.9513142960689297`*^9, 3.951314925808649*^9, 3.951321752241006*^9, 
   3.9513221319057713`*^9, 3.9514796545851107`*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"9f89a313-7c8d-4ec1-b395-069114862728"],

Cell[BoxData["22"], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951311044672463*^9, 
   3.95131109439535*^9, {3.951311525004238*^9, 3.951311544427438*^9}, {
   3.951311575547798*^9, 3.951311584592836*^9}, 3.951311616083363*^9, {
   3.951311647153913*^9, 3.9513117026501102`*^9}, {3.9513118032911777`*^9, 
   3.951311820922982*^9}, 3.951312183177806*^9, 3.95131325019363*^9, 
   3.951313352984082*^9, 3.951313597625032*^9, 3.9513138189813843`*^9, 
   3.9513142960689297`*^9, 3.951314925808649*^9, 3.951321752241006*^9, 
   3.9513221319057713`*^9, 3.9514796546645317`*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"4b85c785-4450-419a-a2d4-c37c790cf72b"]
}, Open  ]],

Cell["Statistics on Minkowski vacuum", "Text",
 CellChangeTimes->{{3.951311823280871*^9, 
  3.95131182929823*^9}},ExpressionUUID->"804ea74b-cb15-4ebe-896c-\
ef0ce0a2296a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddWalt", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "ddW", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9513117213200407`*^9, 3.951311734241935*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"be3b3aa0-adc8-4c51-8d5e-d7dc60af78ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4032"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "32"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "24"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.95131335607559*^9, 
   3.9513136066929903`*^9, 3.951313822406938*^9, 3.951314297147767*^9, 
   3.951314927318714*^9, 3.951321752338954*^9, 3.951322132758705*^9, 
   3.951479654671084*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"14bbb080-7939-4a5b-b972-8cd2401e82e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "4032"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "13.1699670563007351110970781581157396535087969483294141104348119798172257\
4955096`50.", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "13.1699670563007351110970781581157396535087969483294141104348119798\
1722574955096`50."}], ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "26.3399341126014702221941563162314793070175938966588282208696239596344514\
9910192`50.", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "26.3399341126014702221941563162314793070175938966588282208696239596\
3445149910192`50."}], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "58.876615140165388277193740593546614909980930863804999469390309805710402\
07141906`50.", " ", "\[ImaginaryI]"}], ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "58.876615140165388277193740593546614909980930863804999469390309805\
71040207141906`50."}], " ", "\[ImaginaryI]"}], ",", "4"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.951311727407098*^9, 3.951311734964654*^9}, 
   3.951311804696107*^9, 3.951312188026704*^9, 3.95131335607559*^9, 
   3.9513136066929903`*^9, 3.951313822406938*^9, 3.951314297147767*^9, 
   3.951314927318714*^9, 3.951321752338954*^9, 3.951322132758705*^9, 
   3.951479654672701*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"90f52e6b-928b-4536-9ea0-e14eaa26390c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1156, 1307},
WindowMargins->{{Automatic, -361}, {953, Automatic}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"56ebed17-0891-480a-8d0f-462524885eb5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 53, "Subsection",ExpressionUUID->"89a88331-5923-4c99-9668-28f05600a1de"],
Cell[765, 27, 1164, 34, 124, "Input",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],
Cell[CellGroupData[{
Cell[1954, 65, 238, 4, 43, "Subsubsection",ExpressionUUID->"65e97b51-425c-43de-83bf-cba0622e4fa6"],
Cell[2195, 71, 161, 3, 33, "Text",ExpressionUUID->"81ad3220-4e70-4e93-b20b-ea7cd11f5113"],
Cell[2359, 76, 6126, 178, 294, "Input",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],
Cell[8488, 256, 224, 4, 33, "Text",ExpressionUUID->"4384b5f3-d947-4778-9b96-3cf63dbb5726"],
Cell[CellGroupData[{
Cell[8737, 264, 4075, 120, 244, "Input",ExpressionUUID->"29704b4d-3aa6-4b96-b78e-7d83d77fb2fe"],
Cell[12815, 386, 14646, 287, 230, "Output",ExpressionUUID->"bbf854a6-6145-4332-88d1-128ff558d563"],
Cell[27464, 675, 19788, 373, 230, "Output",ExpressionUUID->"dc4eee5a-38f4-41e7-b164-cf3054660703"],
Cell[47255, 1050, 55851, 979, 70, "Output",ExpressionUUID->"3f119092-b52e-4872-91cb-7c5c807e5796"],
Cell[103109, 2031, 540, 13, 70, "Message",ExpressionUUID->"70eba56b-191d-4441-a40a-428af76f8cf3"],
Cell[103652, 2046, 565, 11, 70, "Output",ExpressionUUID->"b76c1495-fa78-4b29-9845-c8cbe236be5b"]
}, Open  ]],
Cell[104232, 2060, 218, 5, 33, "Text",ExpressionUUID->"f02c82dd-48de-4212-8281-304e927809d0"],
Cell[104453, 2067, 6691, 175, 676, "Input",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"],
Cell[CellGroupData[{
Cell[111169, 2246, 340, 8, 29, "Input",ExpressionUUID->"4332c175-34c3-4127-8801-529c7c532ccc"],
Cell[111512, 2256, 380, 7, 70, "Output",ExpressionUUID->"dda668b6-cb2b-4cc4-a68b-88a34d62931c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111941, 2269, 224, 4, 35, "Subsubsection",ExpressionUUID->"b7531311-279e-48b5-9695-b29d87022c09"],
Cell[112168, 2275, 147, 3, 33, "Text",ExpressionUUID->"efeb7aca-bb08-409a-8c81-eba6d03bab58"],
Cell[CellGroupData[{
Cell[112340, 2282, 1705, 39, 131, "Input",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],
Cell[114048, 2323, 372, 6, 70, "Output",ExpressionUUID->"9bce6cd6-5d48-4779-8c41-b784fbcfd23a"]
}, Open  ]],
Cell[114435, 2332, 187, 3, 33, "Text",ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-1ece960ea5ba"],
Cell[114625, 2337, 844, 25, 117, "Input",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],
Cell[115472, 2364, 224, 4, 33, "Text",ExpressionUUID->"0a1b6e6b-309d-40b2-a7c2-7baf96ec3cfc"],
Cell[115699, 2370, 701, 16, 29, "Input",ExpressionUUID->"e1cba6a1-80a5-41be-b8d5-cd4055415ecd"],
Cell[116403, 2388, 167, 3, 33, "Text",ExpressionUUID->"01eed8c5-8641-440c-bf87-c286d28bc932"],
Cell[116573, 2393, 564, 14, 49, "Input",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],
Cell[117140, 2409, 279, 4, 33, "Text",ExpressionUUID->"4496fbbb-a60a-4e76-b671-d771996ee772"],
Cell[117422, 2415, 1790, 43, 51, "Input",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],
Cell[119215, 2460, 158, 3, 33, "Text",ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-fa53ed837b22"],
Cell[119376, 2465, 1477, 36, 51, "Input",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],
Cell[120856, 2503, 1066, 27, 72, "Input",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"]
}, Closed]],
Cell[CellGroupData[{
Cell[121959, 2535, 173, 3, 35, "Subsubsection",ExpressionUUID->"d9987029-6a7e-4cde-9c71-747e8e22513b"],
Cell[122135, 2540, 150, 3, 33, "Text",ExpressionUUID->"d9adf4e9-e82f-4d08-87a2-56e20eb1e0ad"],
Cell[122288, 2545, 713, 22, 70, "Input",ExpressionUUID->"a24f8a6c-46d4-40bb-9903-e8316054e9f8"],
Cell[123004, 2569, 164, 3, 33, "Text",ExpressionUUID->"f1a8f1e9-d884-4fb9-a423-1cf16902ffe3"],
Cell[123171, 2574, 939, 26, 70, "Input",ExpressionUUID->"c558f6b2-3af7-413d-b94e-5721b549f034"],
Cell[124113, 2602, 196, 3, 33, "Text",ExpressionUUID->"420a37e2-0883-4029-96d1-255be22474d0"],
Cell[124312, 2607, 1104, 31, 111, "Input",ExpressionUUID->"cd6d9ef3-2daf-4690-95b4-b1232384b07a"],
Cell[125419, 2640, 172, 3, 33, "Text",ExpressionUUID->"bea9d0a2-15d8-45a9-97f6-74a3df04f8e2"],
Cell[125594, 2645, 2028, 57, 213, "Input",ExpressionUUID->"cc96f626-5761-474d-81b6-7a7fd002da3c"],
Cell[127625, 2704, 171, 2, 29, "Input",ExpressionUUID->"aa0ea680-5917-4491-b22b-decbd9815da4"]
}, Closed]],
Cell[CellGroupData[{
Cell[127833, 2711, 342, 5, 35, "Subsubsection",ExpressionUUID->"50559494-a4d3-4563-b579-c328830f6d23"],
Cell[128178, 2718, 218, 4, 33, "Text",ExpressionUUID->"a7d1ab0a-6070-4220-92af-8465a51371fd"],
Cell[128399, 2724, 3961, 101, 126, "Input",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],
Cell[132363, 2827, 238, 4, 33, "Text",ExpressionUUID->"59ce6c69-a5dd-42c3-86df-e8da5b3cba4b"],
Cell[132604, 2833, 2171, 47, 182, "Input",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],
Cell[134778, 2882, 241, 4, 33, "Text",ExpressionUUID->"9402baa7-6f63-43a2-bd0c-39256b2a4fc1"],
Cell[135022, 2888, 1326, 35, 90, "Input",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],
Cell[136351, 2925, 161, 3, 33, "Text",ExpressionUUID->"714eab79-8ff0-45bd-8225-68838b51e44c"],
Cell[136515, 2930, 1840, 46, 192, "Input",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],
Cell[138358, 2978, 158, 3, 33, "Text",ExpressionUUID->"05bb2503-d235-457b-b5f8-b62cdefef0d6"],
Cell[138519, 2983, 3489, 79, 111, "Input",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],
Cell[142011, 3064, 234, 4, 33, "Text",ExpressionUUID->"74830af5-f10c-4df7-9c43-cea63e38cda6"],
Cell[142248, 3070, 3227, 98, 193, "Input",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],
Cell[145478, 3170, 204, 3, 33, "Text",ExpressionUUID->"26c9de74-d6e9-4513-9cb3-e1e6c694d5ad"],
Cell[145685, 3175, 1213, 37, 70, "Input",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],
Cell[146901, 3214, 1371, 46, 34, "Text",ExpressionUUID->"f74b230b-d823-4c2c-9f42-eb84918a40ac"],
Cell[148275, 3262, 1353, 35, 70, "Input",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],
Cell[149631, 3299, 149, 3, 33, "Text",ExpressionUUID->"1adc313c-86a3-4805-ab93-6cee63c44c48"],
Cell[149783, 3304, 3891, 109, 294, "Input",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],
Cell[153677, 3415, 218, 5, 33, "Text",ExpressionUUID->"6b7613c7-3c69-4ca0-8994-ed10fe79c436"],
Cell[153898, 3422, 899, 24, 29, "Input",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],
Cell[154800, 3448, 263, 4, 33, "Text",ExpressionUUID->"59f385f1-2c8c-4d79-8204-84bf9d594a09"],
Cell[155066, 3454, 5761, 162, 244, "Input",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],
Cell[160830, 3618, 169, 3, 33, "Text",ExpressionUUID->"15f9d89e-878a-47f7-8fe8-9d7a6d4ea6b1"],
Cell[161002, 3623, 6291, 173, 222, "Input",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167330, 3801, 171, 3, 43, "Subsubsection",ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-dead9643d293"],
Cell[167504, 3806, 166, 3, 33, "Text",ExpressionUUID->"5c28aba0-4937-493c-a942-f1b37213fb8c"],
Cell[167673, 3811, 3371, 97, 153, "Input",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],
Cell[171047, 3910, 279, 4, 33, "Text",ExpressionUUID->"57086527-0fbe-470d-8406-df93d4257714"],
Cell[171329, 3916, 6161, 159, 233, "Input",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],
Cell[177493, 4077, 151, 3, 33, "Text",ExpressionUUID->"0316c745-4477-460e-a296-14ee29148097"],
Cell[177647, 4082, 1286, 37, 49, "Input",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],
Cell[178936, 4121, 149, 3, 33, "Text",ExpressionUUID->"7b11a8de-cb95-4134-b5a5-b45b68a544bc"],
Cell[179088, 4126, 393, 12, 29, "Input",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],
Cell[179484, 4140, 5071, 120, 192, "Input",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],
Cell[184558, 4262, 161, 3, 33, "Text",ExpressionUUID->"8888acc9-62a3-485f-8438-086604497141"],
Cell[184722, 4267, 601, 16, 29, "Input",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],
Cell[185326, 4285, 245, 4, 33, "Text",ExpressionUUID->"2340918b-5f0b-4ad9-a1be-5ae5985d9a7d"],
Cell[185574, 4291, 1472, 36, 111, "Input",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],
Cell[187049, 4329, 302, 5, 33, "Text",ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-050fdebee452"],
Cell[187354, 4336, 944, 23, 99, "Input",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],
Cell[188301, 4361, 214, 4, 33, "Text",ExpressionUUID->"6828f15c-3e4e-453f-a4b8-be8dbb1f9f4d"],
Cell[188518, 4367, 1064, 30, 70, "Input",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189631, 4403, 167, 3, 53, "Subsection",ExpressionUUID->"5139f4f1-23a6-45e9-bad8-3408905ab021"],
Cell[CellGroupData[{
Cell[189823, 4410, 170, 3, 43, "Subsubsection",ExpressionUUID->"1c269487-8f06-4de9-8f27-593362566a5f"],
Cell[189996, 4415, 273, 6, 33, "Text",ExpressionUUID->"03fa18c3-46af-4fd1-aa82-77252b8960aa"],
Cell[190272, 4423, 254, 4, 33, "Text",ExpressionUUID->"4928f43a-3df2-495d-927a-22942dab4636"],
Cell[190529, 4429, 767, 21, 49, "Input",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],
Cell[191299, 4452, 185, 3, 33, "Text",ExpressionUUID->"02059042-8208-41dd-866e-85dae9a5b689"],
Cell[191487, 4457, 4031, 96, 397, "Input",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],
Cell[195521, 4555, 298, 7, 33, "Text",ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-eae916df3fdc"],
Cell[195822, 4564, 7777, 191, 843, "Input",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],
Cell[CellGroupData[{
Cell[203636, 4760, 174, 3, 35, "Subsubsection",ExpressionUUID->"20cccaee-5753-42df-93f8-50e213a5379a"],
Cell[203813, 4765, 155, 3, 33, "Text",ExpressionUUID->"e990bfd3-d80e-43a9-ad06-8446cdadabb6"],
Cell[CellGroupData[{
Cell[203993, 4772, 940, 27, 90, "Input",ExpressionUUID->"2e6c4aed-cb9f-4f2a-af81-7ae380321ffb"],
Cell[204936, 4801, 1989, 59, 100, "Output",ExpressionUUID->"a3246eba-b8af-4e1f-85de-f1d5b499806f"],
Cell[206928, 4862, 247, 4, 33, "Output",ExpressionUUID->"cb13cdc7-acfe-422c-a629-a8a78aa4261a"]
}, Open  ]],
Cell[207190, 4869, 157, 3, 33, "Text",ExpressionUUID->"da4902ad-1835-4211-b818-39cf3887ce04"],
Cell[CellGroupData[{
Cell[207372, 4876, 745, 20, 49, "Input",ExpressionUUID->"b7125dfd-b243-48b4-82fe-9a5f03238dbe"],
Cell[208120, 4898, 201, 4, 33, "Output",ExpressionUUID->"cde16ffb-0d4c-44bf-8eef-c0dc3fe7f817"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208382, 4909, 184, 3, 53, "Subsection",ExpressionUUID->"d8fc7841-4045-4914-85af-1ff06dbc0b66"],
Cell[208569, 4914, 183, 3, 33, "Text",ExpressionUUID->"aeb09b9c-1e80-4256-b071-29460a8bdb14"],
Cell[208755, 4919, 4431, 121, 233, "Input",ExpressionUUID->"2fd61a7a-4072-49ca-8f27-9323348cd4a3"],
Cell[213189, 5042, 176, 3, 33, "Text",ExpressionUUID->"54bba36f-53cc-4541-afa7-19079739a227"],
Cell[213368, 5047, 7464, 202, 213, "Input",ExpressionUUID->"7cc12448-adcd-40ed-bf31-23bf182c6fd4"],
Cell[220835, 5251, 185, 6, 55, "Text",ExpressionUUID->"28e723e3-1db2-451d-8d38-989e966b99a3"],
Cell[CellGroupData[{
Cell[221045, 5261, 3054, 80, 397, "Input",ExpressionUUID->"07bc11e2-c4f1-4b48-a717-3f802f560cd7"],
Cell[CellGroupData[{
Cell[224124, 5345, 311, 7, 23, "Print",ExpressionUUID->"7bdf9454-d65c-44eb-a61a-832fcb24abc2"],
Cell[224438, 5354, 311, 7, 23, "Print",ExpressionUUID->"cade6663-74a0-47ad-b024-a98dfaa10978"],
Cell[224752, 5363, 311, 7, 23, "Print",ExpressionUUID->"f14188ec-145f-4d9c-8f74-d19046c8bdbd"],
Cell[225066, 5372, 311, 7, 23, "Print",ExpressionUUID->"771d334c-c763-4452-a2da-ce46577e4d8a"],
Cell[225380, 5381, 311, 7, 23, "Print",ExpressionUUID->"314faa25-195f-4fb2-9067-1abe87423acf"],
Cell[225694, 5390, 311, 7, 23, "Print",ExpressionUUID->"db49695d-750e-4208-a6a8-719190048689"],
Cell[226008, 5399, 311, 7, 23, "Print",ExpressionUUID->"6258d2e7-d101-41cb-a7c9-d11d4ea817a7"],
Cell[226322, 5408, 313, 7, 23, "Print",ExpressionUUID->"be5d0fe6-e420-4b04-98a0-8c9b9c980025"],
Cell[226638, 5417, 311, 7, 23, "Print",ExpressionUUID->"bb1eb3b7-abba-411f-97d8-0e4a81929082"],
Cell[226952, 5426, 314, 7, 23, "Print",ExpressionUUID->"fa9e1a25-331a-4913-85fb-cb720f2583ed"],
Cell[227269, 5435, 312, 7, 23, "Print",ExpressionUUID->"10c95a4a-b17c-4646-ae8a-40c48c78f40f"],
Cell[227584, 5444, 314, 7, 23, "Print",ExpressionUUID->"7887ca1d-21be-44ce-b7dd-66da28123468"],
Cell[227901, 5453, 312, 7, 23, "Print",ExpressionUUID->"9e79f94e-173c-4a6c-93cc-eebd0125d8ce"],
Cell[228216, 5462, 314, 7, 23, "Print",ExpressionUUID->"04c2051e-df8a-429c-82fc-241aa47471fe"],
Cell[228533, 5471, 311, 7, 23, "Print",ExpressionUUID->"00d73ad9-9dee-4fdf-9f2b-43376a11c0d4"],
Cell[228847, 5480, 311, 7, 23, "Print",ExpressionUUID->"d3f0ab94-fb96-4476-8ea2-591e1b285f64"],
Cell[229161, 5489, 312, 7, 23, "Print",ExpressionUUID->"4cc0b53b-106f-4f63-91bb-d9eba41b17fd"],
Cell[229476, 5498, 312, 7, 23, "Print",ExpressionUUID->"1fddd48d-7879-48cf-aa58-8c229c871f2d"],
Cell[229791, 5507, 312, 7, 23, "Print",ExpressionUUID->"3be9331b-3c07-488d-8eaa-65e8dff2ba95"],
Cell[230106, 5516, 312, 7, 23, "Print",ExpressionUUID->"877b34b0-2bf1-4a89-b149-ca76966ed065"],
Cell[230421, 5525, 314, 7, 23, "Print",ExpressionUUID->"191d3f40-0710-4d40-aeac-033ca12e36df"],
Cell[230738, 5534, 312, 7, 23, "Print",ExpressionUUID->"9a9051d2-1604-488b-8608-05384722ba1a"],
Cell[231053, 5543, 311, 7, 23, "Print",ExpressionUUID->"8558bc8d-bae4-49bf-9519-fca1ac879daf"],
Cell[231367, 5552, 312, 7, 23, "Print",ExpressionUUID->"c1d3f29f-3f6e-4b41-9416-994caf679e67"],
Cell[231682, 5561, 311, 7, 23, "Print",ExpressionUUID->"143a6fbc-e37f-4965-9158-96194ee0ff16"],
Cell[231996, 5570, 312, 7, 23, "Print",ExpressionUUID->"8c139d5d-f30b-4bc0-8195-d0a2302192a7"],
Cell[232311, 5579, 312, 7, 23, "Print",ExpressionUUID->"d7e5b2b6-d0e3-4da4-9ab7-197f0f75ecb7"],
Cell[232626, 5588, 312, 7, 23, "Print",ExpressionUUID->"3cc0ee8e-30e2-49c8-8a83-1f9f3490fa06"],
Cell[232941, 5597, 311, 7, 23, "Print",ExpressionUUID->"55ceaaec-1f3c-4047-80dc-fcae7b1a7cbc"],
Cell[233255, 5606, 312, 7, 23, "Print",ExpressionUUID->"1f934d63-7d16-4b64-aae3-26284b65827e"],
Cell[233570, 5615, 312, 7, 23, "Print",ExpressionUUID->"e08b5d24-9af4-4988-b98b-80eaa58969dd"],
Cell[233885, 5624, 312, 7, 23, "Print",ExpressionUUID->"1e9c1bae-038b-4ed5-b794-876802e0bdd6"],
Cell[234200, 5633, 314, 7, 23, "Print",ExpressionUUID->"cd6d0aa8-8b6b-4729-9a6f-9e7a8b39d687"],
Cell[234517, 5642, 312, 7, 23, "Print",ExpressionUUID->"e205ebd1-1841-4277-acbd-6f8f0459d5b3"],
Cell[234832, 5651, 312, 7, 23, "Print",ExpressionUUID->"0aea7c54-d781-412f-b103-27a71d4055e3"],
Cell[235147, 5660, 312, 7, 23, "Print",ExpressionUUID->"a56e070e-d6dc-47c5-bba2-2c1af54ef20a"],
Cell[235462, 5669, 311, 7, 23, "Print",ExpressionUUID->"4eeac235-a68f-4b98-89ad-081b47af99f7"],
Cell[235776, 5678, 311, 7, 23, "Print",ExpressionUUID->"571db2ba-9d4d-4488-8c00-2d3cd389da32"],
Cell[236090, 5687, 312, 7, 23, "Print",ExpressionUUID->"d0664035-b599-46b9-883e-65603d4197d3"],
Cell[236405, 5696, 314, 7, 23, "Print",ExpressionUUID->"4010b67b-e1c7-4c64-a261-d16e9e7a6840"],
Cell[236722, 5705, 312, 7, 23, "Print",ExpressionUUID->"c9f70ff7-504a-403c-bb1b-9102b0c17811"],
Cell[237037, 5714, 314, 7, 23, "Print",ExpressionUUID->"7f068881-23b5-4009-b2b3-ce0d168be0c5"],
Cell[237354, 5723, 312, 7, 23, "Print",ExpressionUUID->"faa0a41e-7dcc-4eed-a1ee-3cbaac5894a7"],
Cell[237669, 5732, 311, 7, 23, "Print",ExpressionUUID->"1493827c-b4bf-4443-bd8c-ab9967be0044"],
Cell[237983, 5741, 314, 7, 23, "Print",ExpressionUUID->"8fd2ce14-1e38-4203-89c2-fb049247c757"],
Cell[238300, 5750, 312, 7, 23, "Print",ExpressionUUID->"0e4292c8-6510-4a88-9028-5757a57b8b29"],
Cell[238615, 5759, 312, 7, 23, "Print",ExpressionUUID->"b16cf8d0-a1be-4fae-b9a5-57304c922fd4"],
Cell[238930, 5768, 312, 7, 23, "Print",ExpressionUUID->"07b4d9f9-67e6-4838-a228-b6de0c3f1b4f"],
Cell[239245, 5777, 311, 7, 23, "Print",ExpressionUUID->"c3b04072-a7a9-47f4-9510-111177c3c514"],
Cell[239559, 5786, 312, 7, 23, "Print",ExpressionUUID->"0040508d-4ac9-415c-a5f2-3ee0367efaef"],
Cell[239874, 5795, 312, 7, 23, "Print",ExpressionUUID->"e82091fc-67fb-451e-a705-e55019db206e"],
Cell[240189, 5804, 312, 7, 23, "Print",ExpressionUUID->"3f014fd5-bf1a-413a-b33b-4d086cdc9e8e"],
Cell[240504, 5813, 312, 7, 23, "Print",ExpressionUUID->"9fe195c5-3374-4058-a023-7aa9ca9daa25"],
Cell[240819, 5822, 312, 7, 23, "Print",ExpressionUUID->"7d8832ce-2c8d-42ad-972a-8d0c528641d8"],
Cell[241134, 5831, 312, 7, 23, "Print",ExpressionUUID->"208becfa-203d-4d62-9a23-99cbea7024db"],
Cell[241449, 5840, 311, 7, 23, "Print",ExpressionUUID->"61639b84-bc80-433e-91b1-153e061dc834"],
Cell[241763, 5849, 311, 7, 23, "Print",ExpressionUUID->"8c803e9a-afbb-4c62-9fb9-bd8970abf78a"],
Cell[242077, 5858, 312, 7, 23, "Print",ExpressionUUID->"b0cf080b-ebaa-4b56-a8ab-86fe91e71e86"],
Cell[242392, 5867, 312, 7, 23, "Print",ExpressionUUID->"8114c4dc-5ee1-4ade-ac93-abecfe8f7324"],
Cell[242707, 5876, 314, 7, 23, "Print",ExpressionUUID->"c1b72570-054b-4115-b168-f6d142dced94"],
Cell[243024, 5885, 314, 7, 23, "Print",ExpressionUUID->"eb7cd3e6-819c-4175-823b-8e1801e66e9a"],
Cell[243341, 5894, 314, 7, 23, "Print",ExpressionUUID->"ae956064-15dd-4869-8d4b-974bcb2e157b"],
Cell[243658, 5903, 314, 7, 23, "Print",ExpressionUUID->"647c4395-6927-490d-b06a-d0146fd443da"]
}, Open  ]],
Cell[243987, 5913, 160, 3, 33, "Output",ExpressionUUID->"e7c887dd-955e-4a8a-8ca8-d4fcd3370158"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244184, 5921, 235, 4, 43, "Subsubsection",ExpressionUUID->"3dc23211-79db-4978-842f-1379e1dcc041"],
Cell[244422, 5927, 159, 3, 33, "Text",ExpressionUUID->"21f1f7d3-89ba-4613-9aca-f3a1be2b4e46"],
Cell[CellGroupData[{
Cell[244606, 5934, 1231, 29, 70, "Input",ExpressionUUID->"2509fa2d-0a6a-42fb-8f2b-31574be81697"],
Cell[245840, 5965, 853, 23, 33, "Output",ExpressionUUID->"d17db1d5-38c0-4794-a825-49143631a129"]
}, Open  ]],
Cell[246708, 5991, 149, 3, 33, "Text",ExpressionUUID->"d912e3b8-21b7-4b6d-a18e-d35b146d787a"],
Cell[CellGroupData[{
Cell[246882, 5998, 715, 19, 90, "Input",ExpressionUUID->"cd14129f-11b8-40ea-9a87-f9396e6e7e96"],
Cell[247600, 6019, 504, 8, 33, "Output",ExpressionUUID->"6c603abc-c679-46d8-ac30-50e41bd3b61c"]
}, Open  ]],
Cell[248119, 6030, 164, 3, 33, "Text",ExpressionUUID->"5be51b3b-c66d-4d81-8af8-f5f71afac097"],
Cell[CellGroupData[{
Cell[248308, 6037, 1161, 28, 131, "Input",ExpressionUUID->"2de293bc-2683-4422-8dbf-86f48ee5fc76"],
Cell[249472, 6067, 686, 10, 33, "Output",ExpressionUUID->"e3e465b5-a791-4d0a-8d92-e2364072156b"],
Cell[250161, 6079, 686, 10, 33, "Output",ExpressionUUID->"121ca1c9-76f9-45ae-8b72-07010e838a60"]
}, Open  ]],
Cell[250862, 6092, 171, 3, 33, "Text",ExpressionUUID->"f750f2df-cfc2-4400-9d73-36d381d44202"],
Cell[CellGroupData[{
Cell[251058, 6099, 345, 7, 49, "Input",ExpressionUUID->"860e3825-0931-4680-97c1-7740c032800a"],
Cell[251406, 6108, 563, 15, 33, "Output",ExpressionUUID->"766a3a61-04c3-4dd2-8f1d-11de082a2546"],
Cell[251972, 6125, 1430, 39, 74, "Output",ExpressionUUID->"d9daeead-7a4f-4925-a8ca-f04c963ec24a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253451, 6170, 280, 4, 43, "Subsubsection",ExpressionUUID->"3d6f48ae-1f8b-4681-8429-43398f768d19"],
Cell[253734, 6176, 159, 3, 33, "Text",ExpressionUUID->"19ddd952-48b7-4c62-a27e-d11eaffd3a8c"],
Cell[CellGroupData[{
Cell[253918, 6183, 1288, 31, 70, "Input",ExpressionUUID->"90b4e754-f7b2-4faf-9f63-fef48adcb16d"],
Cell[255209, 6216, 811, 22, 33, "Output",ExpressionUUID->"824d860a-c798-49b2-b810-caf160e7e5c6"]
}, Open  ]],
Cell[256035, 6241, 149, 3, 33, "Text",ExpressionUUID->"8771f8ea-f825-4598-a33a-6620c1ab4857"],
Cell[CellGroupData[{
Cell[256209, 6248, 715, 19, 90, "Input",ExpressionUUID->"f572aa81-47df-40a8-b436-c1d7ce4a2f06"],
Cell[256927, 6269, 392, 6, 33, "Output",ExpressionUUID->"944e729a-39cf-4eb4-b250-f5ef85c57961"]
}, Open  ]],
Cell[257334, 6278, 164, 3, 33, "Text",ExpressionUUID->"9e513b0e-7bac-4618-a124-fec34cd34e7d"],
Cell[CellGroupData[{
Cell[257523, 6285, 1161, 28, 131, "Input",ExpressionUUID->"18531e20-4c47-4ee8-a756-90324afb29fd"],
Cell[258687, 6315, 658, 10, 33, "Output",ExpressionUUID->"07e1bb61-fd2e-4345-8d8c-e4012ac74604"],
Cell[259348, 6327, 660, 10, 33, "Output",ExpressionUUID->"46d43aee-fff0-42d4-99c5-8441025f1822"]
}, Open  ]],
Cell[260023, 6340, 171, 3, 33, "Text",ExpressionUUID->"2130484b-cdbd-4b5f-a147-9c898b53a49a"],
Cell[CellGroupData[{
Cell[260219, 6347, 345, 7, 49, "Input",ExpressionUUID->"696c8d96-755d-4adb-b48b-967c3f0d96e7"],
Cell[260567, 6356, 584, 15, 33, "Output",ExpressionUUID->"cfc9885d-85ce-4b2f-b26f-4835b5405900"],
Cell[261154, 6373, 1446, 38, 74, "Output",ExpressionUUID->"9004dab3-b213-49f3-8791-e8306f26c354"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262649, 6417, 308, 5, 43, "Subsubsection",ExpressionUUID->"e77b69de-2bab-444e-8749-bd2187e88256"],
Cell[CellGroupData[{
Cell[262982, 6426, 1227, 35, 90, "Input",ExpressionUUID->"ba551da0-db55-4173-bff4-8b5298fb1941"],
Cell[264212, 6463, 784, 22, 33, "Output",ExpressionUUID->"fc6cb213-ab4d-4f47-966d-47e90ddec1f2"]
}, Open  ]],
Cell[265011, 6488, 149, 3, 33, "Text",ExpressionUUID->"eeac53ec-623f-499e-84fe-904c13a5d9c2"],
Cell[CellGroupData[{
Cell[265185, 6495, 715, 19, 90, "Input",ExpressionUUID->"05bac4f8-52e2-4712-a3b8-6a03072ed14e"],
Cell[265903, 6516, 463, 7, 33, "Output",ExpressionUUID->"9e7f4826-f937-4fa2-bdaa-01916de22415"]
}, Open  ]],
Cell[266381, 6526, 164, 3, 33, "Text",ExpressionUUID->"7ac193bb-9e6f-4805-a643-09ed7ba4830a"],
Cell[CellGroupData[{
Cell[266570, 6533, 1161, 28, 131, "Input",ExpressionUUID->"8ce3efa1-c03f-4897-a617-ba87a8ec2d26"],
Cell[267734, 6563, 736, 11, 33, "Output",ExpressionUUID->"9f89a313-7c8d-4ec1-b395-069114862728"],
Cell[268473, 6576, 736, 11, 33, "Output",ExpressionUUID->"4b85c785-4450-419a-a2d4-c37c790cf72b"]
}, Open  ]],
Cell[269224, 6590, 171, 3, 33, "Text",ExpressionUUID->"804ea74b-cb15-4ebe-896c-ef0ce0a2296a"],
Cell[CellGroupData[{
Cell[269420, 6597, 345, 7, 49, "Input",ExpressionUUID->"be3b3aa0-adc8-4c51-8d5e-d7dc60af78ff"],
Cell[269768, 6606, 680, 17, 33, "Output",ExpressionUUID->"14bbb080-7939-4a5b-b972-8cd2401e82e6"],
Cell[270451, 6625, 1547, 41, 74, "Output",ExpressionUUID->"90f52e6b-928b-4536-9ea0-e14eaa26390c"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/dS2_6vfinal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    490300,      12364]
NotebookOptionsPosition[    461355,      11975]
NotebookOutlinePosition[    461756,      11991]
CellTagsIndexPosition[    461713,      11988]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construction of scalar potential", "Subsection",
 CellChangeTimes->{{3.948474275776802*^9, 
  3.9484742804594316`*^9}},ExpressionUUID->"89a88331-5923-4c99-9668-\
28f05600a1de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]", "=", "180"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VE", "=", "500"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950353386574458*^9, 3.950353389095407*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],

Cell[CellGroupData[{

Cell["Eisenstein series and Kahler potential", "Subsubsection",
 CellChangeTimes->{{3.948473518532556*^9, 3.948473521213684*^9}, {
  3.948474164215621*^9, 
  3.948474170091837*^9}},ExpressionUUID->"65e97b51-425c-43de-83bf-\
cba0622e4fa6"],

Cell["Eisenstein series", "Text",
 CellChangeTimes->{{3.9484735238892317`*^9, 
  3.948473527486738*^9}},ExpressionUUID->"81ad3220-4e70-4e93-b20b-\
ea7cd11f5113"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", "!=", "0"}], ",", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"m", "/", "n"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
      "2", "\[Pi]", " ", "\[ImaginaryI]", " ", "m", " ", "n", " ", 
       "\[Tau]1"}], "]"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"m", " ", "n"}], "]"}], " ", "\[Tau]2"}]}], "]"}]}], ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SumApprox", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Term", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "m", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "ord"}], ",", "ord"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "2"]}], "3"], 
    SuperscriptBox["\[Tau]2", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], "+", 
   RowBox[{"8", "\[Pi]", " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"1", "/", "2"}]], 
    RowBox[{"SumApprox", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "ord"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"E32", "[", 
        RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", "50"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]1", "->", "0"}], ",", 
       RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]vec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Tau]bar"}], ")"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
       RowBox[{"2", "\[ImaginaryI]"}]], "-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32lead", "=", 
   RowBox[{"E32i", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"ddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{
     "dddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "!"}]], 
     RowBox[{
     "ddddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", 
      "\[Tau]vec"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.904138201634348*^9, 3.904138201852766*^9}, {
  3.904727793041901*^9, 3.9047278229390507`*^9}, {3.90472837294697*^9, 
  3.9047283771093063`*^9}, {3.94847356545402*^9, 3.948473659425271*^9}, {
  3.948473913572486*^9, 3.948473965649037*^9}, {3.9490667344143753`*^9, 
  3.9490667410238123`*^9}, {3.949066796760219*^9, 3.949066891807601*^9}, {
  3.949066948745554*^9, 3.949066980382485*^9}, {3.949067105490575*^9, 
  3.949067105671857*^9}, {3.949067168220318*^9, 3.9490672152439117`*^9}, {
  3.950172056592333*^9, 3.950172065102728*^9}, {3.950172129144925*^9, 
  3.950172132847719*^9}, {3.950192449962854*^9, 3.950192454252932*^9}, {
  3.950274959416246*^9, 3.9502749633655043`*^9}, {3.9503515641868963`*^9, 
  3.950351620313414*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\"3\\\"]}], \
\\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Pi]\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\
\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\\\
\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"20\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"21\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"8\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"52\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"50\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"12\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"100\\\", \\\"7\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\
\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"14\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"85\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \
\\\",\\\", RowBox[{\\\"16\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"35\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{FractionBox[\\\"185\\\", \
\\\"26\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"104\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"50\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \
\\\",\\\", RowBox[{\\\"108\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"292\\\", \\\"55\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"110\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"325\\\", \\\"28\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"740\\\", \\\"57\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"114\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"191\\\", \\\"6\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\
\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"120\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"260\\\", \
\\\"63\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"126\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"102\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Zeta\\\", \\\"[\\\", \\\"3\\\", \
\\\"]\\\"}]}]}]}], \\\"}\\\"}]\\).\"", 2, 7, 1, 28513957131408866148, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.9503516208009377`*^9, {3.950351932586022*^9, 3.9503519370852757`*^9}, 
   3.9503521187136927`*^9, 3.9503533918153477`*^9, 3.950601808474423*^9, 
   3.9506178289082727`*^9, 3.950617959745565*^9, 3.950630486633103*^9, 
   3.950799145028924*^9, 3.950799327983912*^9, 3.95087440285847*^9, 
   3.9508753797123833`*^9, 3.950955358613612*^9, 3.951473073922044*^9, 
   3.951479716105629*^9, 3.9518373184639597`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"2bee798a-b812-4b94-ab10-2cbd41c3e701"]
}, Open  ]],

Cell["\<\
Compute series expansion of components related to Kahler potential\
\>", "Text",
 CellChangeTimes->{{3.950172134999893*^9, 
  3.9501721458832197`*^9}},ExpressionUUID->"f02c82dd-48de-4212-8281-\
304e927809d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kadseries", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"VE", "+", 
          RowBox[{
           FractionBox["1", "2"], "\[Chi]", " ", "E32lead"}]}], ")"}], "2"]}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}]}], "}"}]}], "//",
      "Expand"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "volume", " ", "terms"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvol", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Kadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "volume", " ", "terms"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"Kadvol", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Kadvol", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvolinv", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "1", "]"}], "2"], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "3"]}], "-", 
    RowBox[{
     RowBox[{"Kadvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotadseries", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", 
           RowBox[{"-", "1"}]], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", "Kadseries", "]"}]}], ",", 
            "\[Delta]\[Tau]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",",
       "\[Lambda]", ",", "FullSimplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "covariant", " ", "derivative"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"dKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotadseries", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", 
           RowBox[{"-", "2"}]], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", "Kadseries", "]"}]}], ",", "\[Delta]\[Tau]", 
            ",", "\[Delta]\[Tau]bar"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",",
       "\[Lambda]", ",", "FullSimplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ddbarKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"ddbarKpotad", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ddbarKpotad", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"ddbarKpotad", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "2", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "1", "]"}], "2"], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], "3"]}], "-", 
   RowBox[{
    RowBox[{"ddbarKpotad", "[", "2", "]"}], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], 
     "2"]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.950172083072055*^9, 3.950172124738117*^9}, {
  3.950172188459606*^9, 3.950172200134638*^9}, {3.9501725261903667`*^9, 
  3.950172610528987*^9}, {3.950172687937028*^9, 3.9501726886640472`*^9}, {
  3.950179736096933*^9, 3.950179769102736*^9}, {3.950179820075906*^9, 
  3.950179880246182*^9}, {3.950192463258748*^9, 3.950192773234544*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of (p,q)-forms", "Subsubsection",
 CellChangeTimes->{{3.9451603952581463`*^9, 3.9451603998620663`*^9}, {
  3.945407693445614*^9, 
  3.945407695522986*^9}},ExpressionUUID->"b7531311-279e-48b5-9695-\
b29d87022c09"],

Cell["Basis", "Text",
 CellChangeTimes->{{3.947779170837178*^9, 
  3.947779173733088*^9}},ExpressionUUID->"efeb7aca-bb08-409a-8c81-\
eba6d03bab58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]30", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]21", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}],
       "]"}], ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}],
       "]"}], ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}],
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]12", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]21"}], ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]03", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]30"}], ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]ls", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "\[CapitalOmega]30", ",", "\[CapitalOmega]21", ",", "\[CapitalOmega]12", ",",
      "\[CapitalOmega]03"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"Length", "[", "\[CapitalOmega]21", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.945158901086041*^9, 3.945158980489348*^9}, {
  3.9451621904859467`*^9, 3.945162196734828*^9}, {3.945319001546649*^9, 
  3.945319041435322*^9}, {3.9453191085601892`*^9, 3.945319132823538*^9}, {
  3.94531927710071*^9, 3.945319283971182*^9}, {3.9454071116124496`*^9, 
  3.945407128474399*^9}, {3.945407691001635*^9, 3.94540772721109*^9}, {
  3.945878810055972*^9, 3.945878865474689*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],

Cell["Some example flux choices from [2407.16756]", "Text",
 CellChangeTimes->{{3.945878741042822*^9, 
  3.9458787645642242`*^9}},ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-\
1ece960ea5ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    FractionBox["1", "32"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    FractionBox["1", "16"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],

Cell["Conjugation of RR ground states", "Text",
 CellChangeTimes->{{3.945871470581088*^9, 3.945871493701071*^9}, {
  3.945878718267578*^9, 
  3.9458787301386766`*^9}},ExpressionUUID->"fa56eb51-bc6a-4680-b1a7-\
f5a29cc5dfbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"barrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "llll_", "]"}], "->", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "llll"}], ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.945871479807826*^9, 3.9458714829208717`*^9}, {
  3.945871518017494*^9, 3.945871610958276*^9}, {3.945871987231316*^9, 
  3.9458719939685593`*^9}, {3.945878711333811*^9, 3.9458787245784397`*^9}, {
  3.949584552338139*^9, 3.949584554796286*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"52b546db-f61d-4c11-99f0-344edbadb2b7"],

Cell["Vector in complex basis", "Text",
 CellChangeTimes->{{3.947779411551318*^9, 
  3.9477794246201143`*^9}},ExpressionUUID->"01eed8c5-8641-440c-bf87-\
c286d28bc932"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vec", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{"\[CapitalOmega]", ",", 
     RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947779425905697*^9, 3.947779471438836*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],

Cell["Intersection matrix for RR ground states", "Text",
 CellChangeTimes->{{3.945871764050618*^9, 3.945871767355497*^9}, {
  3.945872069557953*^9, 3.945872071704431*^9}, {3.9458787337020884`*^9, 
  3.945878737283393*^9}},ExpressionUUID->"4496fbbb-a60a-4e76-b671-\
d771996ee772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intmat", "=", 
   RowBox[{
    SuperscriptBox["4", "5"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"chia", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", 
           RowBox[{"chib", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"chib", "[", 
             RowBox[{"[", "j", "]"}], "]"}]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"chia", ",", "\[CapitalOmega]ls"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"chib", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945871768107855*^9, 3.945871891488378*^9}, {
  3.945871965582349*^9, 3.9458720741352577`*^9}, {3.9458721198614693`*^9, 
  3.945872120719296*^9}, {3.947243567788527*^9, 3.947243574606018*^9}, {
  3.947303266300919*^9, 3.9473032710006447`*^9}, {3.9473038614500113`*^9, 
  3.9473039364375267`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],

Cell["Integral basis", "Text",
 CellChangeTimes->{{3.9477792070487547`*^9, 
  3.947779214453437*^9}},ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-\
fa53ed837b22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"n", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "181"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intbasis", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"n", ".", "ls"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[ImaginaryI]", "l"]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "ls"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "ns"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ls", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"express", " ", "in", " ", "integral", " ", "basis"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], "]"}], "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G1", "+", 
     RowBox[{"(", 
      RowBox[{"G1", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G2", "+", 
     RowBox[{"(", 
      RowBox[{"G2", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G3", "+", 
     RowBox[{"(", 
      RowBox[{"G3", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}]}], "Input",\

 CellChangeTimes->{{3.947779216118445*^9, 3.947779216394766*^9}, {
  3.94777956892204*^9, 3.947779605591775*^9}, {3.9477797388497667`*^9, 
  3.947779954089252*^9}, {3.947780046203985*^9, 3.9477801856108513`*^9}, {
  3.949411726619998*^9, 3.9494117266592073`*^9}, {3.949491061791216*^9, 
  3.949491087024941*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319715653*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"c4e50a4c-285c-4463-a5c0-6d730b25a106"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319716555*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"dca887fb-b6f3-43e7-94aa-5d39fe58f28d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319717391*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"c065dc01-9155-422d-994f-d5578fc09c9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319718081*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"82a054b3-42bf-465f-8141-41b96e06d03b"]
}, Open  ]],

Cell["Tadpole charges", "Text",
 CellChangeTimes->{{3.945872077383231*^9, 
  3.945872080946536*^9}},ExpressionUUID->"93830b97-70b9-431e-8cb8-\
acf3545a8462"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tadpole", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}], ".", "intmat", ".", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"G", "/.", "barrep"}], "]"}], "//", "ComplexExpand"}], ",", 
        
        RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}], "/", "2"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G3", "]"}]}], "Input",
 CellChangeTimes->{{3.9458720752259893`*^9, 3.945872155363809*^9}, {
  3.945878849167584*^9, 3.945878876112002*^9}, {3.945879479689728*^9, 
  3.945879504787027*^9}, {3.945879546378667*^9, 3.945879566842834*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319735708*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"a6625d5a-7bb9-44b7-805c-9455a76ea17f"],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319736104*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"b04d9a55-4ff8-479b-a7ab-4539e36f55da"],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319736411*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"8ef70295-850a-4d90-aaaf-494708a36d44"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion of various parts of scalar potential", "Subsubsection",
 CellChangeTimes->{{3.947944165645501*^9, 3.947944166221737*^9}, {
  3.94794424684741*^9, 3.947944257250448*^9}, {3.948280699093141*^9, 
  3.948280700323701*^9}, {3.9484742510336237`*^9, 
  3.948474254458165*^9}},ExpressionUUID->"50559494-a4d3-4563-b579-\
c328830f6d23"],

Cell["Moduli and useful functions", "Text",
 CellChangeTimes->{{3.947945869342037*^9, 3.947945871937065*^9}, {
  3.947946043803195*^9, 
  3.947946051448248*^9}},ExpressionUUID->"a7d1ab0a-6070-4220-92af-\
8465a51371fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "-", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], ")"}], "&"}], "/@", "\[CapitalOmega]21"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "[", "#", "]"}], "&"}], "/@", "ks"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbars", "=", 
   RowBox[{"ts", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "Ls_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Product", "[", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ImaginaryI]", "L"]}], ")"}], "*)"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["L", "4"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", "Ls"}], "}"}]}], "]"}]}], ",", "50"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MOD4", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"prod", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ls", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ",", "4"}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "6"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"prod", "==", "1"}], ",", "True", ",", "False"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tscale", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"t", "[", "l", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"tbar", "[", "l", "]"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expandt", "[", 
   RowBox[{"func_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"func", "/.", "tscale"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term", "[", "tuple_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tot", "=", 
      RowBox[{
       RowBox[{"Total", "[", "tuple", "]"}], "+", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{"tot", ",", "4"}], "]"}], "]"}], 
     RowBox[{"Coef", "[", "tot", "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"t", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "tuple"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.947946325116857*^9, 3.947946353470533*^9}, {
   3.9479464891381483`*^9, 3.9479466218832207`*^9}, {3.947950898515836*^9, 
   3.947950905034643*^9}, {3.948107525668117*^9, 3.948107526843148*^9}, {
   3.948108240989167*^9, 3.948108244086154*^9}, {3.948108297646247*^9, 
   3.948108297908848*^9}, 3.948112174148258*^9, 3.948112263813024*^9, {
   3.94811310770856*^9, 3.948113110492681*^9}, {3.948113558979884*^9, 
   3.9481135606310673`*^9}, {3.948113629006998*^9, 3.948113632420763*^9}, {
   3.948113706514955*^9, 3.9481137078149567`*^9}, {3.948113804223669*^9, 
   3.948113806317202*^9}, {3.948113902971259*^9, 3.948113904433549*^9}, {
   3.9481139476870317`*^9, 3.948113949589821*^9}, {3.948194277534422*^9, 
   3.948194295921247*^9}, {3.9481943311028233`*^9, 3.948194347639707*^9}, {
   3.948210572886335*^9, 3.9482105733095417`*^9}, {3.948214844794161*^9, 
   3.948214852851549*^9}, {3.9502749766405478`*^9, 3.950274976756946*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],

Cell["Define expansion of (3,0)-form (order-by-order)", "Text",
 CellChangeTimes->{{3.947946063709857*^9, 3.947946071612575*^9}, {
  3.948194382564055*^9, 
  3.948194392072994*^9}},ExpressionUUID->"59ce6c69-a5dd-42c3-86df-\
e8da5b3cba4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"Coef", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}], 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tuples", "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"ks", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"terms", "=", 
     RowBox[{"Term", "/@", "tuples"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "r", "]"}], " ", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"r", "!"}]], 
      RowBox[{"Total", "[", "terms", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947953402863121*^9, 3.947953446059124*^9}, {
  3.947953498067934*^9, 3.947953517292054*^9}, {3.94795356909643*^9, 
  3.9479536028386707`*^9}, {3.9479537027212048`*^9, 3.947953753139249*^9}, {
  3.948021299447041*^9, 3.948021359494239*^9}, {3.948021438030158*^9, 
  3.94802149224021*^9}, {3.948021539880177*^9, 3.948021683443307*^9}, {
  3.948022051835586*^9, 3.948022054077169*^9}, {3.948022100604229*^9, 
  3.948022137829858*^9}, {3.9480221893653584`*^9, 3.948022189527382*^9}, {
  3.948022268800828*^9, 3.948022272602171*^9}, {3.948022533289885*^9, 
  3.948022578770377*^9}, {3.948194178492506*^9, 3.948194180422999*^9}, {
  3.948210515039633*^9, 3.948210520374681*^9}, {3.9482105680347023`*^9, 
  3.94821057028689*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],

Cell["Construct conjugate forms", "Text",
 CellChangeTimes->{{3.948022253084993*^9, 3.9480222605092707`*^9}, 
   3.948114020383762*^9, {3.948194410731372*^9, 
   3.94819441343213*^9}},ExpressionUUID->"9402baa7-6f63-43a2-bd0c-\
39256b2a4fc1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948113957742093*^9, 3.948113973912135*^9}, {
  3.948194187691978*^9, 3.9481941897404118`*^9}, {3.948194414992474*^9, 
  3.94819442664334*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],

Cell["Construct vectors", "Text",
 CellChangeTimes->{{3.948114022094507*^9, 
  3.9481140252411757`*^9}},ExpressionUUID->"714eab79-8ff0-45bd-8225-\
68838b51e44c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], "=", 
    RowBox[{"Vec", "[", 
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.948022603714342*^9, 3.948022684160993*^9}, 
   3.9481134580812693`*^9, {3.948114015645081*^9, 3.9481140159049*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.947946025640305*^9, 
  3.947946027905839*^9}},ExpressionUUID->"05bb2503-d235-457b-b5f8-\
b62cdefef0d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "0", "]"}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
     RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947946031589075*^9, 3.947946032658046*^9}, {
   3.947946154229702*^9, 3.947946180354747*^9}, {3.947946941807374*^9, 
   3.9479469617781773`*^9}, {3.947952923878495*^9, 3.947952927386836*^9}, 
   3.948022393861051*^9, {3.9480227115869017`*^9, 3.948022797872805*^9}, {
   3.94802293918694*^9, 3.948023042422969*^9}, {3.948194447944446*^9, 
   3.9481944480924377`*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],

Cell["First derivatives of Kahler potential", "Text",
 CellChangeTimes->{{3.9479463055105352`*^9, 3.947946307985772*^9}, {
  3.9481943563729477`*^9, 
  3.9481943787000513`*^9}},ExpressionUUID->"74830af5-f10c-4df7-9c43-\
cea63e38cda6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Kt", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "4", "]"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Kvol", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "2", "]"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "4", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Kvol", "[", "2", "]"}], 
      SuperscriptBox[
       RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "2", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024078561483*^9, 3.948024193019088*^9}, {
  3.9480244013496733`*^9, 3.948024402774049*^9}, {3.948024443324202*^9, 
  3.948024444602704*^9}, {3.9480245408613358`*^9, 3.948024541191831*^9}, {
  3.948024662629644*^9, 3.948024663431551*^9}, {3.9480248590379963`*^9, 
  3.948024878703672*^9}, {3.948029590759815*^9, 3.948029596534087*^9}, {
  3.948029870285922*^9, 3.9480298824219723`*^9}, {3.94819446722726*^9, 
  3.948194492756022*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],

Cell["Kahler metric (rescaled by a factor of Kvol for convenience)", "Text",
 CellChangeTimes->{{3.9481944587305183`*^9, 
  3.948194482754319*^9}},ExpressionUUID->"26c9de74-d6e9-4513-9cb3-\
e1e6c694d5ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "1", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "1", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Kvol", "[", "0", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "3", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellLabel->"In[82]:=",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],

Cell[TextData[{
 "Invert metric (use that (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{
       SubscriptBox["K", "0"], "+", 
       SubscriptBox["K", "1"], "+", 
       SubscriptBox["K", "2"]}], ")"}], 
     RowBox[{"-", "1"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "0"], 
      RowBox[{"-", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "0"], 
          RowBox[{"-", "1"}]], "(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+"}], "..."}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"1acea904-2d19-4ec7-99a9-ee8f354d9abf"],
 ")"
}], "Text",
 CellChangeTimes->{{3.9480251518274317`*^9, 3.9480252354479094`*^9}, 
   3.948194498813839*^9},ExpressionUUID->"f74b230b-d823-4c2c-9f42-\
eb84918a40ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "0", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Kttbar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "1", "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{
      RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
      RowBox[{"Kttbar", "[", "2", "]"}], ".", 
      RowBox[{"Kttbarinv", "[", "0", "]"}]}]}], "+", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024857139415*^9, 3.948024922769*^9}, {
  3.9480249977020063`*^9, 3.948025038737795*^9}, {3.948101867964035*^9, 
  3.94810186840879*^9}, {3.948101899689322*^9, 3.948101903729783*^9}, {
  3.948101940792244*^9, 3.948101945142022*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],

Cell["F-terms", "Text",
 CellChangeTimes->{{3.948029953489667*^9, 
  3.948029955483201*^9}},ExpressionUUID->"1adc313c-86a3-4805-ab93-\
6cee63c44c48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], ",", 
     RowBox[{"{", "ts", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Kt", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpi", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], ",", 
       RowBox[{"{", "ts", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], 
      RowBox[{"Kt", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], 
      RowBox[{"Kt", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], ",", 
     RowBox[{"{", "tbars", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Ktbar", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpibar", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], 
      RowBox[{"Ktbar", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], 
      RowBox[{"Ktbar", "[", "2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "1", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948029009086122*^9, 3.948029155716971*^9}, {
   3.948029253573285*^9, 3.948029271839448*^9}, {3.94802933316413*^9, 
   3.94802935092039*^9}, {3.948029543888905*^9, 3.9480295746578417`*^9}, {
   3.948029607611195*^9, 3.948029716705961*^9}, {3.948029772284175*^9, 
   3.948029851058732*^9}, {3.948029951570533*^9, 3.9480299519811077`*^9}, {
   3.9480299978369017`*^9, 3.9480300340876303`*^9}, 3.948107746406991*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],

Cell["\<\
Expand a flux by order (also when covariant derivatives are involved)\
\>", "Text",
 CellChangeTimes->{{3.95019296323253*^9, 
  3.950192999945961*^9}},ExpressionUUID->"6b7613c7-3c69-4ca0-8994-\
ed10fe79c436"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GExpand", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"G", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Delta]\[Tau]", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}], ",", 
          RowBox[{"\[Delta]\[Tau]bar", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}], "}"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], ",",
     "\[Lambda]", ",", 
    RowBox[{"ord", "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950193002535346*^9, 3.950193063725732*^9}, {
  3.950193901931196*^9, 3.950193914952512*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],

Cell["Potential for (3,0)-piece", "Text",
 CellChangeTimes->{{3.94794626708239*^9, 3.947946272669034*^9}, {
  3.9480290026359386`*^9, 3.948029007787713*^9}, {3.948149590532014*^9, 
  3.948149606861845*^9}},ExpressionUUID->"59f385f1-2c8c-4d79-8204-\
84bf9d594a09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"Gseries", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]30vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]03vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"W", "[", 
    RowBox[{"G", ",", "0"}], "]"}], " ", 
   RowBox[{"Wbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "1"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "0"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "2"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "0"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "1"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kvol", "[", "0", "]"}], "2"]}], " ", 
    RowBox[{"W", "[", 
     RowBox[{"G", ",", "0"}], "]"}], " ", 
    RowBox[{"Wbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.948149619792089*^9, 3.948149726480691*^9}, {
   3.94814976303767*^9, 3.94814984720301*^9}, {3.948150057431028*^9, 
   3.948150078629464*^9}, 3.948151543920285*^9, {3.949068207827148*^9, 
   3.949068215061154*^9}, {3.950169580022287*^9, 3.9501695956358624`*^9}, {
   3.950170047710559*^9, 3.950170056023155*^9}, {3.95019306797736*^9, 
   3.950193130971489*^9}, {3.950193800079707*^9, 3.9501938080040092`*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],

Cell["Potential for (2,1)-piece", "Text",
 CellChangeTimes->{{3.9481498719159718`*^9, 
  3.948149892506016*^9}},ExpressionUUID->"15f9d89e-878a-47f7-8fe8-\
9d7a6d4ea6b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DW", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Gseries", "=", 
      RowBox[{"GExpand", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vec", "[", 
        RowBox[{"Gseries", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Dpivec", "[", 
         RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DWbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Dpivecbar", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DW", "[", 
    RowBox[{"G", ",", "0"}], "]"}], ".", 
   RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
   RowBox[{"DWbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "2"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "2", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.94804216980037*^9, 3.948042231879054*^9}, {
   3.948042292635688*^9, 3.9480423266384153`*^9}, {3.948042367853063*^9, 
   3.9480423991355953`*^9}, {3.9480425511298113`*^9, 3.948042555391535*^9}, {
   3.948101208670403*^9, 3.9481012153598824`*^9}, {3.948150458079658*^9, 
   3.948150461459558*^9}, {3.948151530899796*^9, 3.948151547413389*^9}, {
   3.948299764415606*^9, 3.9482997710374203`*^9}, 3.9490682196792088`*^9, 
   3.950169602393544*^9, {3.95017005043082*^9, 3.950170054322476*^9}, {
   3.95019314327288*^9, 3.950193194873762*^9}, {3.9501938109325314`*^9, 
   3.950193812973543*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Full scalar potential", "Subsubsection",
 CellChangeTimes->{{3.948474260014029*^9, 
  3.94847426582411*^9}},ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-\
dead9643d293"],

Cell["General scalar potential", "Text",
 CellChangeTimes->{{3.950104329493143*^9, 
  3.950104333316136*^9}},ExpressionUUID->"5c28aba0-4937-493c-a942-\
f1b37213fb8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vpot", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Kad", "[", 
     RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "ord"}], "]"}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Kad", "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "2"], 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Kad", "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}]], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["Kad", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], 
           RowBox[{"Kad", "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], " ", "G"}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadrep", "=", 
   RowBox[{"{", 
    RowBox[{"Kad", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "}"}], ",", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VE", "+", 
           RowBox[{
            FractionBox["\[Chi]", "2"], 
            RowBox[{"E32", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Tau]", "+", "\[Tau]bar"}], "2"], ",", 
              FractionBox[
               RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
               RowBox[{"2", "\[ImaginaryI]"}]], ",", "3"}], "]"}]}]}], ")"}], 
         "2"]}]}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950105156739493*^9, 3.950105239560132*^9}, {
   3.950169544268779*^9, 3.9501695693372517`*^9}, 3.950169745745557*^9, {
   3.950170362283237*^9, 3.950170362403357*^9}, 3.9501719579574966`*^9, {
   3.950200735563669*^9, 3.950200745512947*^9}, {3.9503522755499887`*^9, 
   3.950352282485825*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],

Cell["Leading scalar potential at the LG point", "Text",
 CellChangeTimes->{{3.948149912606091*^9, 3.948149925172763*^9}, {
  3.950170371188113*^9, 3.9501703745900097`*^9}, {3.950170477021409*^9, 
  3.950170478949335*^9}},ExpressionUUID->"57086527-0fbe-470d-8406-\
df93d4257714"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"factor", " ", "without", " ", "Kahler", " ", "potential"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "0"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "2", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], " ", "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", " ", 
            RowBox[{"dKpotad", "[", "1", "]"}], "+", 
            RowBox[{"dKpotad", "[", "2", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "2"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Kadvolinv", "[", "0", "]"}], 
     RowBox[{"Vpotfactor", "[", 
      RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "2", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9481499266602488`*^9, 3.9481499793732853`*^9}, {
   3.948150031281794*^9, 3.948150052992454*^9}, {3.948150090740533*^9, 
   3.9481501511512833`*^9}, {3.9481502404008007`*^9, 3.948150274533895*^9}, {
   3.948150332051647*^9, 3.948150372194365*^9}, {3.948150969675668*^9, 
   3.948150970007213*^9}, {3.9481510489779263`*^9, 3.948151051265091*^9}, {
   3.948151211670247*^9, 3.948151248243309*^9}, {3.9481514930285892`*^9, 
   3.948151499803739*^9}, {3.94815203641049*^9, 3.9481520580903*^9}, {
   3.948293577479904*^9, 3.9482936195217752`*^9}, 3.948293866416202*^9, {
   3.9490681702447023`*^9, 3.949068187220067*^9}, {3.949068320623301*^9, 
   3.949068328248341*^9}, {3.949068504121049*^9, 3.949068504547161*^9}, {
   3.949068952476426*^9, 3.9490689629607077`*^9}, {3.9490710240828867`*^9, 
   3.949071050204468*^9}, {3.9490798314471807`*^9, 3.949079836472023*^9}, {
   3.949142421031602*^9, 3.949142422531971*^9}, {3.949156567830268*^9, 
   3.9491565683278923`*^9}, {3.950170397914168*^9, 3.95017044443452*^9}, {
   3.950170666299181*^9, 3.950170856110721*^9}, {3.950179789145954*^9, 
   3.950179816687563*^9}, {3.95019326922252*^9, 3.9501933363112907`*^9}, {
   3.950193372547673*^9, 3.950193372921321*^9}, {3.950193405721368*^9, 
   3.950193533177259*^9}, {3.9501935674881573`*^9, 3.9501935835081*^9}, 
   3.950197241199479*^9, {3.95027479898238*^9, 3.950274805791506*^9}, {
   3.950353292438917*^9, 3.9503532963698187`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.9481955440373173`*^9, 
  3.948195545745655*^9}},ExpressionUUID->"0316c745-4477-460e-a296-\
14ee29148097"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FH", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "=", 
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}]}]}], ",", "F"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
         "H"}]}], ",", "H"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fh", "=", 
      RowBox[{"FH", "[", "G", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "intmat", ".", 
     RowBox[{"fh", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.948195552988207*^9, 3.9481956441834507`*^9}, {
  3.948195849993629*^9, 3.9481958564113894`*^9}, {3.9481959582088223`*^9, 
  3.948195959200461*^9}, {3.9490693299342823`*^9, 3.9490693480403347`*^9}},
 CellLabel->
  "In[119]:=",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],

Cell["Hessian", "Text",
 CellChangeTimes->{{3.948150532248541*^9, 
  3.948150537236924*^9}},ExpressionUUID->"7b11a8de-cb95-4134-b5a5-\
b45b68a544bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.949596242538259*^9, 3.94959624296697*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"ts", ",", "\[Delta]\[Tau]"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coorsbar", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"tbars", ",", "\[Delta]\[Tau]bar"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allcoors", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"coors", ",", "coorsbar"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kinv", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Kttbarinv", "[", "0", "]"}], 
         RowBox[{"Kvol", "[", "0", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"ddbarKadinv", "[", "0", "]"}], "}"}], "}"}]}], "}"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jacobian", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "91", "]"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"IdentityMatrix", "[", "91", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "91", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"IdentityMatrix", "[", "91", "]"}]}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhessian", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"V", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Vpotlead", "[", 
          RowBox[{"G", ",", "2"}], "]"}], "//", "Expand"}], "//", "Chop"}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Transpose", "[", "jacobian", "]"}], ".", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}]}], "}"}], 
       "]"}], ".", "jacobian"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948150476075296*^9, 3.9481506792574987`*^9}, {
   3.948150723018857*^9, 3.948150817498066*^9}, {3.9481509166840067`*^9, 
   3.948150958050007*^9}, {3.94815128948125*^9, 3.948151335982438*^9}, {
   3.948151376096026*^9, 3.948151460526601*^9}, 3.9481515094005117`*^9, {
   3.9481957021480217`*^9, 3.9481957357525873`*^9}, {3.9481988139050837`*^9, 
   3.948198872405287*^9}, {3.948199603549932*^9, 3.948199664638689*^9}, {
   3.9481999280899*^9, 3.9481999298385344`*^9}, {3.94820006377383*^9, 
   3.9482000684904346`*^9}, {3.948200103597866*^9, 3.948200106086287*^9}, {
   3.948200152974567*^9, 3.948200154775831*^9}, {3.948200228958057*^9, 
   3.948200231789136*^9}, {3.948200673335343*^9, 3.948200675846649*^9}, {
   3.948200750339732*^9, 3.948200755585717*^9}, {3.94820994692929*^9, 
   3.948210007545063*^9}, {3.9482151632524*^9, 3.948215164946682*^9}, {
   3.9482819937866383`*^9, 3.948282015121059*^9}, {3.94828212950329*^9, 
   3.9482821526790524`*^9}, {3.9482822210014677`*^9, 3.948282222554079*^9}, {
   3.948282260125894*^9, 3.948282263248032*^9}, {3.948282654463456*^9, 
   3.948282670559943*^9}, {3.948293630376781*^9, 3.948293637603037*^9}, {
   3.949068364241116*^9, 3.949068365816918*^9}, {3.949068838769453*^9, 
   3.949068858859399*^9}, {3.9490689286201677`*^9, 3.949068944110119*^9}, {
   3.949068981492797*^9, 3.949069007009104*^9}, {3.949069559255707*^9, 
   3.949069560639184*^9}, {3.9490711123208447`*^9, 3.949071182543379*^9}, {
   3.9495962453826857`*^9, 3.949596253715741*^9}, {3.9495964985850677`*^9, 
   3.9495965093169317`*^9}, {3.949597002317151*^9, 3.949597004615943*^9}, {
   3.950170899863387*^9, 3.950170916174597*^9}, {3.9501940842263327`*^9, 
   3.950194132131917*^9}, 3.950354816766161*^9},
 CellLabel->
  "In[122]:=",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],

Cell["Permute if wanted", "Text",
 CellChangeTimes->{{3.948206837440624*^9, 
  3.9482068411315813`*^9}},ExpressionUUID->"8888acc9-62a3-485f-8438-\
086604497141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Perm", "[", 
   RowBox[{"G_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G", "//", "Expand"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], ":>", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"l", "[", 
       RowBox[{"[", "\[Sigma]", "]"}], "]"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.948210037171253*^9, 3.948210048145866*^9}, {
  3.9482100784454603`*^9, 3.948210107613862*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],

Cell["Function that checks if scalar potential is extremized", "Text",
 CellChangeTimes->{{3.948280816777364*^9, 3.948280832211939*^9}, {
  3.948281052634593*^9, 
  3.948281069778873*^9}},ExpressionUUID->"2340918b-5f0b-4ad9-a1be-\
5ae5985d9a7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtremumCheck", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"V1", ",", "dV1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V1", "=", 
      RowBox[{"Vpotlead", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dV1", "=", 
      RowBox[{"D", "[", 
       RowBox[{"V1", ",", 
        RowBox[{"{", "allcoors", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dV1", "//", "Simplify"}], "//", "N"}], "//", "Chop"}], 
         "]"}], "==", 
        RowBox[{"{", "0", "}"}]}], ",", "True", ",", 
       RowBox[{"{", 
        RowBox[{"False", ",", "V1", ",", "dV1"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.948280801817546*^9, 3.9482808158187723`*^9}, {
  3.948280942875496*^9, 3.948281042749111*^9}, {3.948281570804957*^9, 
  3.948281600479232*^9}, {3.948290005067174*^9, 3.948290007635337*^9}, {
  3.949068893132144*^9, 3.9490689006781693`*^9}, {3.949069542254252*^9, 
  3.9490695465011177`*^9}, {3.949070733577237*^9, 3.949070734143749*^9}, {
  3.949071082874631*^9, 3.949071098052929*^9}, {3.950194229890799*^9, 
  3.9501942468789682`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],

Cell["Function that computes mass spectrum", "Text",
 CellChangeTimes->{{3.948281054928734*^9, 3.948281054932907*^9}, 
   3.948281117662278*^9, {3.94828131082336*^9, 3.9482813169178553`*^9}, {
   3.948474347515463*^9, 
   3.948474349331859*^9}},ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-\
050fdebee452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MassSpectrum", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Vhess", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Vhess", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Vhessian", "[", "G", "]"}]}], "//", "Chop"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Sort", "[", 
      RowBox[{"Eigenvalues", "[", "Vhess", "]"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.948281268876492*^9, 3.9482813049375067`*^9}, {
   3.948299618029904*^9, 3.948299620241938*^9}, {3.949068907434907*^9, 
   3.949068922428508*^9}, {3.949071189800892*^9, 3.949071203614932*^9}, 
   3.9501942543305798`*^9, {3.950194312253191*^9, 3.9501943145833282`*^9}, {
   3.950860134131248*^9, 3.950860134875313*^9}, 3.9518378296492567`*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],

Cell["Count types of directions", "Text",
 CellChangeTimes->{{3.948281242641108*^9, 3.94828125448278*^9}, {
  3.94828132813815*^9, 
  3.948281337544457*^9}},ExpressionUUID->"6828f15c-3e4e-453f-a4b8-\
be8dbb1f9f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDirections", "[", "eigs_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<Massive directions\>\"", ",", 
       " ", "\"\<Massless directions\>\"", ",", 
       " ", "\"\<Tachyonic directions\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "==", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "<", "0"}], "&"}]}], "]"}], "]"}]}], "}"}]}], "}"}], "//",
    "Grid"}]}]], "Input",
 CellChangeTimes->{{3.9482813393784857`*^9, 3.9482814291028547`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run over examples", "Subsection",
 CellChangeTimes->{{3.9481956736237183`*^9, 
  3.948195677733548*^9}},ExpressionUUID->"5139f4f1-23a6-45e9-bad8-\
3408905ab021"],

Cell[CellGroupData[{

Cell["Setting up the scan", "Subsubsection",
 CellChangeTimes->{{3.949413725735126*^9, 
  3.949413732155072*^9}},ExpressionUUID->"1c269487-8f06-4de9-8f27-\
593362566a5f"],

Cell["\<\
Here we provide the functions used in the scan over the \
\[OpenCurlyDoubleQuote]n-\[Chi]\[CloseCurlyDoubleQuote] solutions\
\>", "Text",
 CellChangeTimes->{{3.949413734899046*^9, 
  3.949413754645396*^9}},ExpressionUUID->"03fa18c3-46af-4fd1-aa82-\
77252b8960aa"],

Cell["Compute orbit of a given set of fluxes under symmetry group", "Text",
 CellChangeTimes->{{3.949394273769225*^9, 3.9493942762342463`*^9}, {
  3.949413879537669*^9, 
  3.9494139192413683`*^9}},ExpressionUUID->"4928f43a-3df2-495d-927a-\
22942dab4636"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Orbit", "[", 
   RowBox[{"fluxes_", ",", "group_"}], "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Permute", "[", 
        RowBox[{"flux", ",", "#"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"flux", ",", "fluxes"}], "}"}]}], "]"}], "&"}], "/@", 
    "group"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6", "=", 
   RowBox[{"GroupElements", "[", 
    RowBox[{"SymmetricGroup", "[", "6", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9493942789900017`*^9, 3.949394293743224*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],

Cell["Check for linear terms with any flux powers", "Text",
 CellChangeTimes->{{3.949161028817078*^9, 
  3.949161035658422*^9}},ExpressionUUID->"02059042-8208-41dd-866e-\
85dae9a5b689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearCheck", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sols", ",", "lsbar", ",", "len", ",", "ns", ",", "ns0", ",", "ns2", ",",
       "sums0", ",", "sums2", ",", "check1", ",", "check2"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lsbar", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "ls"}], ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"len", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "3"}], "]"}], ",", "len"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"check", " ", "for", " ", "dilaton", " ", "term"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"ns0", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "4"}], "]"}], "==", "0"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "4"}], "]"}], "==", "2"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"sums0", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns0", ".", "ls"}], ",", "4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sums2", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns2", ".", "ls"}], ",", "4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", "cs", " ",
        "modulus"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check1", "=", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{"sums0", ",", "ks"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", 
        "axio"}], "-", "dilaton"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check2", "=", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"sums2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TrueQ", "[", 
      RowBox[{"check1", "||", "check2"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949161140980324*^9, 3.949161270065178*^9}, {
   3.949161473549642*^9, 3.949161589672221*^9}, {3.9491616565642242`*^9, 
   3.949161667202667*^9}, {3.94916171040866*^9, 3.949161769388048*^9}, {
   3.9491618744771633`*^9, 3.9491618805736523`*^9}, {3.949162055104619*^9, 
   3.949162061336809*^9}, {3.9491844524447603`*^9, 3.949184478921225*^9}, {
   3.949184851621717*^9, 3.949184857760269*^9}, {3.949186353491473*^9, 
   3.949186354109185*^9}, {3.949186393140316*^9, 3.949186393514462*^9}, {
   3.9491864805740356`*^9, 3.949186480668316*^9}, 3.949186542993038*^9, {
   3.949186889711588*^9, 3.949187023634199*^9}, {3.949400949792021*^9, 
   3.9494010961448174`*^9}, 3.949413922629363*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],

Cell["\<\
Determine complex three-form flux G3 in minimal integral basis for a given \
set of flux components\
\>", "Text",
 CellChangeTimes->{{3.949413923681695*^9, 3.949413930906075*^9}, {
  3.949423401956768*^9, 
  3.949423414083384*^9}},ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-\
eae916df3fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntBasisFlux", "[", 
   RowBox[{"fluxes_", ",", "ns_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "fluxes", "]"}]}], ",", "fluxreal", ",", 
      "quantconditions", ",", "cs", ",", "c", ",", "\[Chi]reals", ",", 
      "basisdual", ",", "basis", ",", "crep", ",", "F3quant", ",", "H3quant", 
      ",", "conj"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"flux", " ", "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "1"}], "]"}], ",", 
            RowBox[{"c", "[", 
             RowBox[{"2", "i"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], "]"}]}], ";", 
      " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"real", " ", "and", " ", "imaginary", " ", "fluxes"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Chi]reals", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "\[ImaginaryI]"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"chi", ",", "fluxes"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "most", " ", "general", " ", "flux", " ", "in", " ", "this", " ", 
        "real", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"fluxreal", "=", 
       RowBox[{
        RowBox[{"cs", ".", "\[Chi]reals"}], "//", "FullSimplify"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "quantization", " ", "condition", " ", "by", " ", "contracting", " ", 
        "with", " ", "integral", " ", "basis"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"quantconditions", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"intbasis", ".", 
         RowBox[{"Vec", "[", "fluxreal", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[Chi]reals", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"dualize", " ", "basis"}], " ", "*)"}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basisdual", "=", 
       RowBox[{"LatticeReduce", "[", 
        RowBox[{"D", "[", 
         RowBox[{"quantconditions", ",", 
          RowBox[{"{", "cs", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Inverse", "[", "basisdual", "]"}], "]"}], "]"}], "]"}]}], 
      ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"flux", " ", "in", " ", "integral", " ", "basis"}], " ", "*)"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"crep", "=", 
      RowBox[{"MapThread", "[", 
       RowBox[{"Rule", ",", 
        RowBox[{"{", 
         RowBox[{"cs", ",", 
          RowBox[{"basis", ".", "ns"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F3quant", "=", 
      RowBox[{"fluxreal", "/.", "crep"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "define", " ", "H3", " ", "such", " ", "that", " ", "the", " ", 
        "components", " ", "in", " ", "\"\<fluxes\>\"", " ", "appear", " ", 
        "in", " ", "G3", " ", "at", " ", "\[Tau]"}], "=", "i"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"conj", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{"2", "i"}], "]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"cs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], "->", 
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{"2", "i"}], "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"H3quant", "=", " ", 
      RowBox[{
       RowBox[{"fluxreal", "/.", "conj"}], "/.", "crep"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"F3quant", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
       "H3quant"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.949413939774272*^9, 3.949414281442753*^9}, {
   3.949421200013567*^9, 3.949421212404847*^9}, {3.9494212489567757`*^9, 
   3.9494212522146683`*^9}, {3.949421553006246*^9, 3.949422135838449*^9}, {
   3.949422177552339*^9, 3.9494223842285633`*^9}, {3.949422447873371*^9, 
   3.949422785919026*^9}, {3.949422824892798*^9, 3.949423048394286*^9}, {
   3.9494231067358303`*^9, 3.949423182221537*^9}, 3.949423421646165*^9, {
   3.949424233829151*^9, 3.9494242373060017`*^9}, {3.949484921899289*^9, 
   3.949484954838407*^9}, {3.949584211788928*^9, 3.949584411232399*^9}, {
   3.949584445015944*^9, 3.949584480986524*^9}, {3.9495845656295643`*^9, 
   3.949584589909843*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],

Cell[CellGroupData[{

Cell["Enumerate 2-chi solutions of dS saddles", "Subsubsection",
 CellChangeTimes->{{3.9493928810458107`*^9, 
  3.949392898959511*^9}},ExpressionUUID->"fcd73b37-2880-4283-823c-\
b5173a43df93"],

Cell["Define pairs of fluxes:", "Text",
 CellChangeTimes->{{3.949393560392309*^9, 3.949393567322578*^9}, {
   3.949393646788237*^9, 3.949393649624106*^9}, 
   3.949394264910556*^9},ExpressionUUID->"920b9fdd-732e-49fb-9b4e-\
2e86c315bdaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", 
    RowBox[{"pairs", " ", "--"}], " ", "first", " ", "fixed", " ", "by", " ", 
    "symmetries"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fluxes", " ", "that", " ", "break", " ", "the", " ", "F"}], "-", 
    "terms"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]red", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"all", " ", "pairs", " ", "with", " ", "a", " ", "susy", " ", 
     RowBox[{"flux", " ", "--"}], " ", "needed", " ", "for", " ", "positive", 
     " ", "tadpole"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2s", "=", 
     RowBox[{"Sort", "/@", 
      RowBox[{"Tuples", "[", 
       RowBox[{"{", 
        RowBox[{"\[CapitalOmega]red", ",", "\[CapitalOmega]21"}], "}"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "related", " ", "by", " ", "symmetries"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "chi2s", "]"}], "!=", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"chi2reds", ",", 
        RowBox[{"chi2s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"chi2s", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"chi2s", ",", 
         RowBox[{"Sort", "/@", 
          RowBox[{"Orbit", "[", 
           RowBox[{
            RowBox[{"chi2s", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "S6"}], "]"}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "delete", " ", "pairs", " ", "that", " ", "are", " ", "conjugate"}], ",",
      " ", 
     RowBox[{"as", " ", "that", " ", "does", " ", "not", " ", "extremize"}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "that", " ", "have", " ", "the", " ", "same",
      " ", "flux", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "!=", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"delete", " ", "Minkowski", " ", "pairs"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "10"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", "10"}]}], "]"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi2reds", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949394262879987*^9, 3.949394418767889*^9}, {
  3.949394494415194*^9, 3.949394562710676*^9}, {3.949394605202673*^9, 
  3.949394619407414*^9}, {3.949396416723385*^9, 3.94939641710645*^9}, {
  3.949396709811006*^9, 3.949396710090333*^9}, {3.949397158509948*^9, 
  3.949397158898802*^9}, {3.949397493580243*^9, 3.949397493919217*^9}, {
  3.9494238682433443`*^9, 3.949423871475114*^9}, {3.950783153426622*^9, 
  3.950783164780834*^9}, {3.950783207606864*^9, 3.950783245928294*^9}, {
  3.950783307215879*^9, 3.950783437210251*^9}, {3.950783485290819*^9, 
  3.950783490591051*^9}, {3.950783589186294*^9, 3.950783591515464*^9}, {
  3.9507836897281647`*^9, 3.950783702161027*^9}, {3.9507839477104816`*^9, 
  3.950784004451614*^9}, {3.950784057407926*^9, 3.950784097424268*^9}, {
  3.950859970017396*^9, 3.95086001977841*^9}, {3.950874532100897*^9, 
  3.950874532456802*^9}},
 CellLabel->
  "In[136]:=",ExpressionUUID->"5b423d4b-a08f-4b1d-a6e8-feec1458130d"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{
  3.950618029205127*^9, 3.9506305273926764`*^9, 3.9507831674928007`*^9, 
   3.95078321053576*^9, 3.950783246861953*^9, 3.950783380978198*^9, {
   3.95078342764075*^9, 3.95078343782377*^9}, 3.950783486262753*^9, 
   3.950783592901635*^9, 3.950783702872869*^9, {3.950783960880361*^9, 
   3.9507839789340754`*^9}, 3.950784014520529*^9, {3.950784079167303*^9, 
   3.950784098043695*^9}, 3.9508600256963463`*^9, 3.950874447442881*^9, 
   3.950874533616205*^9, 3.950955401342758*^9, 3.951473116666486*^9, 
   3.9514797571721478`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"af2428c4-28cb-44a0-8182-c1414d1cd3a1"]
}, Open  ]],

Cell["Fluxes that satisfy our linear constraint", "Text",
 CellChangeTimes->{{3.949401209619054*^9, 
  3.949401216932045*^9}},ExpressionUUID->"6d2c2408-27d5-4de1-a7fe-\
02f01441cf40"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chi2redsexact", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"chi2reds", ",", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"LinearCheck", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "chi2redsexact", "]"}]}], "Input",
 CellChangeTimes->{{3.949401173057993*^9, 3.949401206410582*^9}, {
  3.94942346862331*^9, 3.949423471731038*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"5ca35379-c12a-41d8-9a1d-69528ad9e2ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.94941231738203*^9, 3.9494123288347263`*^9}, 3.94942347365798*^9, 
   3.949423873565238*^9, 3.9494849364216557`*^9, 3.949485789500215*^9, 
   3.949508374805176*^9, 3.949576676137072*^9, 3.949737105276882*^9, 
   3.950195083055538*^9, 3.9503490462821293`*^9, 3.950366457020406*^9, 
   3.950602005851931*^9, 3.950618029219557*^9, 3.950630527413679*^9, 
   3.950783169593766*^9, 3.950783216228943*^9, 3.9507832485430813`*^9, 
   3.9507834405995398`*^9, {3.95078348737216*^9, 3.9507835016700373`*^9}, 
   3.950783594479082*^9, 3.9507837044964457`*^9, {3.950784100922594*^9, 
   3.95078412307228*^9}, 3.950860027905734*^9, 3.950874535560442*^9, 
   3.950955401362338*^9, 3.951473116684681*^9, 3.951479757177601*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"3f4c8332-d2b4-4ffd-8533-7d16b4359da4"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.94941231738203*^9, 3.9494123288347263`*^9}, 3.94942347365798*^9, 
   3.949423873565238*^9, 3.9494849364216557`*^9, 3.949485789500215*^9, 
   3.949508374805176*^9, 3.949576676137072*^9, 3.949737105276882*^9, 
   3.950195083055538*^9, 3.9503490462821293`*^9, 3.950366457020406*^9, 
   3.950602005851931*^9, 3.950618029219557*^9, 3.950630527413679*^9, 
   3.950783169593766*^9, 3.950783216228943*^9, 3.9507832485430813`*^9, 
   3.9507834405995398`*^9, {3.95078348737216*^9, 3.9507835016700373`*^9}, 
   3.950783594479082*^9, 3.9507837044964457`*^9, {3.950784100922594*^9, 
   3.95078412307228*^9}, 3.950860027905734*^9, 3.950874535560442*^9, 
   3.950955401362338*^9, 3.951473116684681*^9, 3.951479757177848*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"6619e277-c53b-47fd-883b-0dbbc2be5576"]
}, Open  ]],

Cell["Fluxes", "Text",
 CellChangeTimes->{{3.9494234842796288`*^9, 3.949423486389146*^9}, {
  3.949423521810254*^9, 
  3.949423522875758*^9}},ExpressionUUID->"e8919f65-639a-4948-a092-\
125c9d437828"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3list", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IntBasisFlux", "[", 
      RowBox[{"#", ",", "ns"}], "]"}], "&"}], "/@", "chi2redsexact"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpoles", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tadpole", "[", 
       RowBox[{"Vec", "[", "#", "]"}], "]"}], "&"}], "/@", "G3list"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpolemats", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "ns", "}"}], ",", 
        RowBox[{"{", "ns", "}"}]}], "]"}]}], "&"}], "/@", "tadpoles"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "//", "MatrixForm"}], ")"}], "&"}], "/@", 
  "tadpolemats"}]}], "Input",
 CellChangeTimes->{{3.949423490034534*^9, 3.949423637421895*^9}, {
  3.9494237916751547`*^9, 3.9494237969502583`*^9}, {3.949423845064477*^9, 
  3.9494238469009333`*^9}, {3.9494240326956043`*^9, 3.949424034519567*^9}, {
  3.9494242520998507`*^9, 3.949424264830152*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"4b733d11-bbc1-48a2-9fa5-581b5ef1aff7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "24", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "32"}]},
       {
        RowBox[{"-", "32"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "32"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "24", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.949423560888191*^9, 3.949423638222456*^9}, {
   3.949423795608961*^9, 3.949423797831175*^9}, {3.9494238479342737`*^9, 
   3.949423877185437*^9}, 3.949424035327002*^9, {3.949424261883309*^9, 
   3.949424265747529*^9}, {3.949484939308363*^9, 3.949484960454267*^9}, 
   3.949485791648592*^9, 3.949576695629426*^9, 3.949577449289575*^9, 
   3.9497371220207653`*^9, 3.950195083648518*^9, 3.950349050490766*^9, 
   3.9503664612855797`*^9, 3.95060200986875*^9, 3.950618029791041*^9, 
   3.9506305279684*^9, 3.9507837294666862`*^9, 3.950784135756446*^9, 
   3.950791258409099*^9, 3.950860030944371*^9, 3.950874541261262*^9, 
   3.950875225883807*^9, 3.95095540202557*^9, 3.951473117236061*^9, 
   3.9514797577213984`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"4dbdf445-dfb2-4e50-9856-69dd07c44423"]
}, Open  ]],

Cell["Fluxes for which the tadpole can be 40", "Text",
 CellChangeTimes->{{3.949423934998906*^9, 
  3.949423941075042*^9}},ExpressionUUID->"d91e39b3-cc09-423d-928b-\
c590ba67de8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tadpole", "=", 
     RowBox[{"tadpoles", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"tadpole", "==", "40"}], ",", "ns", ",", "Integers"}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"sol", "!=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sols", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "sol"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "G3list", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949423954807705*^9, 3.949424080940154*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"8ac7cab0-d764-44bd-8e9b-67339fbc5d70"],

Cell[CellGroupData[{

Cell[BoxData["sols"], "Input",
 CellChangeTimes->{{3.949424046837902*^9, 3.949424047501116*^9}, {
  3.949424108506749*^9, 3.9494241150432577`*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"bfc84f09-baa4-4c84-b181-80179c340cf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "2"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "2"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9494240480654783`*^9, {3.949424089368438*^9, 3.949424115760116*^9}, 
   3.949485013970944*^9, 3.949485798172934*^9, 3.950195088323091*^9, 
   3.950349056757688*^9, 3.950602016464959*^9, 3.950618035291432*^9, 
   3.950630533077232*^9, 3.950783741762269*^9, 3.950791263639512*^9, 
   3.950860040771282*^9, 3.950874549464798*^9, 3.9509554075134487`*^9, 
   3.9514731223484488`*^9, 3.951479763000461*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"49763e1a-7b88-4140-92ce-1d46d37ea545"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{"Vpotlead", "[", 
      RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"output", ",", 
      RowBox[{"{", 
       RowBox[{
       "i", ",", "extcheck", ",", "\[CapitalLambda]val", ",", "eigs", ",", 
        RowBox[{"CountDirections", "[", "eigs", "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"sol", ",", "sols"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.95034912547819*^9},
 CellLabel->
  "In[154]:=",ExpressionUUID->"a559b1c5-9755-4d5a-a22c-716c05fa4288"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.950349130476531*^9, 3.950349135215741*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"0cdff364-55f1-4575-94d0-2394734ce4f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"97", "82", "3"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"103", "62", "17"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"106", "59", "17"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "46", "21"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{3.9503491355419703`*^9, 3.950367513792066*^9, 
  3.950602024130559*^9, 3.950618038568362*^9, 3.950630536164751*^9, 
  3.950783756667472*^9, 3.9507843165429783`*^9, 3.950791268288432*^9, 
  3.950860053243903*^9, 3.950874557142367*^9, 3.950875241162166*^9, 
  3.950955410681678*^9, 3.95147312550277*^9, 3.951479766372541*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"8c58452e-84c7-4440-85e8-bd96a52b6b65"]
}, Open  ]],

Cell["Read mass spectrum for a particular example", "Text",
 CellChangeTimes->{{3.950860145405643*^9, 
  3.9508601514931583`*^9}},ExpressionUUID->"0e2b6aa8-3c39-4f88-93c4-\
2e0570c825af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrep", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3", "=", 
    RowBox[{
     RowBox[{"G3list", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extcheck", "=", 
   RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]val", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tally", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"eigs", "/", 
      RowBox[{"(", 
       RowBox[{"Vpotlead", "[", 
        RowBox[{"G3", ",", "0"}], "]"}], ")"}]}], "]"}], "//", "Chop"}], 
   "]"}], "//", "Rationalize"}]}], "Input",
 CellChangeTimes->{{3.9501952874461317`*^9, 3.95019541203259*^9}, {
   3.9501972713866253`*^9, 3.95019727726587*^9}, 3.9501973103035507`*^9, {
   3.950197361427682*^9, 3.950197361502809*^9}, {3.950366450729025*^9, 
   3.950366451548046*^9}, 3.950860234524002*^9, {3.950860508858613*^9, 
   3.9508605143896313`*^9}, {3.950875249251383*^9, 3.950875264008977*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"30cba345-171f-48a2-9122-cd19748ff96c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "5.1100156637120273095972046318730071647178213092430417078562`46.\
535693194022585"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "82"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0151390862650565294723302433898442395928305200162737791037`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", "52"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.6659575938389467842553039395413023598794003372613249645189`46.\
535693194022585", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "4"], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.231695302158208208504038875016924567987703100296871983938`46.\
535693194022585", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "18.8062593026407828821113832377049388198872814324237684890616`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "19.1570717979704364866246455267860126330559274789019983968751`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "21.6419327117053799571523152833961683934630969588857246177659`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "39.8248813729964380810606282927246578766252807365323817375393`46.\
535693194022585", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9501973640266447`*^9, 3.9506020277642813`*^9, 3.950618039325575*^9, 
   3.95063053689482*^9, 3.950860106986142*^9, 3.950860235552012*^9, 
   3.950860515615757*^9, 3.950874559339039*^9, {3.9508752434063253`*^9, 
   3.950875265128731*^9}, 3.950955411439361*^9, 3.951473126257841*^9, 
   3.951479767173894*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"19f53d1d-901a-42e1-86ca-b5465d9c3dac"]
}, Open  ]],

Cell["\<\
Check whether an example has positive or negative quadratic term along its \
non-vanishing F-term\
\>", "Text",
 CellChangeTimes->{{3.950859686345496*^9, 
  3.950859718450571*^9}},ExpressionUUID->"9e173a17-5509-43b5-aadf-\
1d47704e7cd8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dW", "=", 
   RowBox[{"DW", "[", 
    RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nonzeroes", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"dW", ",", 
    RowBox[{
     RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"[", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "positions"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", 
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "//", 
   "Chop"}], "]"}]}], "Input",
 CellChangeTimes->{{3.950792221823679*^9, 3.9507922916660957`*^9}, {
  3.950792406625291*^9, 3.95079243186423*^9}},
 CellLabel->
  "In[165]:=",ExpressionUUID->"af1590cc-27de-45af-bd87-b8e6576aae91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "199275.1346115930488845284844262620340946293106976448269620091585`50.", "+", 
   RowBox[{
   "66425.0448705310162948428281420873446982097702325482756540030528`50.", " ",
     "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950792224130394*^9, 3.950792321676054*^9}, {
   3.950792412819096*^9, 3.9507924693587217`*^9}, 3.95086047026079*^9, 
   3.9508745615207148`*^9, {3.950875245489842*^9, 3.950875261849127*^9}, 
   3.950955411453105*^9, 3.951473126275141*^9, 3.951479767183498*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"60d742f9-9b1d-404b-9e66-502eefd27bcb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "-", "2.42222365124954075971449685016169571832924265882143292970643745483107\
885`47.752351298942955*^-6"}], "}"}]], "Print",
 CellChangeTimes->{{3.9507924132200947`*^9, 3.9507924697494917`*^9}, 
   3.9508604706634073`*^9, 3.9508745619127207`*^9, {3.950875245883298*^9, 
   3.950875262251889*^9}, 3.950955411839202*^9, 3.951473126656703*^9, 
   3.9514797675680237`*^9},
 CellLabel->
  "During evaluation of \
In[165]:=",ExpressionUUID->"ece12075-fa20-4a06-a4c1-106f8290b2c1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Plot of dS example with few tachyons", "Subsubsection",
 CellChangeTimes->{{3.9502004946581297`*^9, 
  3.9502005177319317`*^9}},ExpressionUUID->"4c743437-9f0e-45b0-a535-\
4275fc452baa"],

Cell["Select example", "Text",
 CellChangeTimes->{{3.9514728969073687`*^9, 
  3.9514729008306*^9}},ExpressionUUID->"2ca97f08-0236-4094-878a-cb78d982465e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrep", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    RowBox[{"G3list", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950200574579817*^9, 3.950200590535513*^9}, {
   3.9502778739283657`*^9, 3.950277890442626*^9}, {3.9502779434500837`*^9, 
   3.9502779566941566`*^9}, {3.950366552616869*^9, 3.950366557459797*^9}, {
   3.950367195920347*^9, 3.95036720941873*^9}, {3.9503677899989758`*^9, 
   3.950367823566244*^9}, {3.95037114061611*^9, 3.950371141306013*^9}, {
   3.950603252289418*^9, 3.950603267398735*^9}, {3.9506053218594313`*^9, 
   3.950605321990152*^9}, {3.950617062437368*^9, 3.9506170769207497`*^9}, {
   3.9506205888037977`*^9, 3.950620589988133*^9}, {3.950630989811284*^9, 
   3.950631006811742*^9}, {3.950791284298251*^9, 3.950791286738625*^9}, {
   3.9507915603090067`*^9, 3.9507915730320797`*^9}, 3.9508604946936417`*^9},
 CellLabel->
  "In[172]:=",ExpressionUUID->"253f0bbb-2552-40b9-8a80-1be2e8b3ef8f"],

Cell["Plot potential", "Text",
 CellChangeTimes->{{3.951472902670848*^9, 
  3.951472907737792*^9}},ExpressionUUID->"9c40d138-726b-45b8-9620-\
f9ff9934c7f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "0"}], "]"}], "+", 
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "1"}], "]"}], "+", 
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "2"}], "]"}]}], "/.", "trep"}], "/.", "Kadrep"}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"\[Delta]\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vmax", "=", 
   RowBox[{
    RowBox[{"func", "/.", 
     RowBox[{"{", 
      RowBox[{"y", "->", "1"}], "}"}]}], "//", "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"func", ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"1", "/", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"Vmax", "/", "4"}]}], ",", 
          RowBox[{"9", 
           RowBox[{"Vmax", "/", "8"}]}]}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plot", ",", 
   RowBox[{"Frame", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9503665504731092`*^9, 3.950366563619053*^9}, {
  3.9503665983685417`*^9, 3.9503666037735853`*^9}, {3.95036706880485*^9, 
  3.950367071128244*^9}, {3.950367225389464*^9, 3.950367388116782*^9}},
 CellLabel->
  "In[176]:=",ExpressionUUID->"3b0ee1bd-932c-40c0-b560-d19a30ca35ac"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzElZs5QlkisknykloSxJke22L9qFUtEmLSRKrlRK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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzElZs5QlkisknykloSxJke22L9qFUtEmLSRKrlRK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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
            0.00010440610290434417`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
           0.00010440610290434417`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzElZs5QlkisknykloSxJke22L9qFUtEmLSRKrlRK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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
        0.00010440610290434417`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5000000000000011, 0.00006960406860289627},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 3.}, {0.00006960406860289612, 0.00010440610290434417`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.950366559192464*^9, 3.9503665642557173`*^9}, 
   3.950366604642003*^9, 3.95036703839816*^9, 3.950367071953803*^9, {
   3.950367193123137*^9, 3.9503672343664637`*^9}, {3.9503672737329884`*^9, 
   3.950367389002274*^9}, {3.9503711438947983`*^9, 3.9503711628378887`*^9}, 
   3.9506053378374777`*^9, 3.950791525117248*^9, {3.9507915626368713`*^9, 
   3.950791566503231*^9}, 3.950860721137422*^9, 3.950874567634993*^9, 
   3.950955412338067*^9, 3.951473127168705*^9, 3.951479768113318*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"99fd6718-1ad8-44b2-abb0-3d52bc1eb1fa"]
}, Open  ]],

Cell["Describe scalar potential along this slice", "Text",
 CellChangeTimes->{{3.950860728932559*^9, 
  3.950860742476506*^9}},ExpressionUUID->"58e6e496-5866-4dc6-9062-\
a1875cc9e91a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "0"}], "]"}], "+", 
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "1"}], "]"}], "+", 
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "2"}], "]"}]}], "/.", "trep"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"\[Delta]\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", "V"}], "Input",
 CellChangeTimes->{{3.950791543389226*^9, 3.950791551784173*^9}, {
  3.951473096867984*^9, 3.9514730971949253`*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"b3305796-6efb-4946-964d-1620df949229"],

Cell[BoxData[
 RowBox[{
  FractionBox["320.`49.096910013008056", 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
   "319.9999999999999999999999999999999999999999999999999999999997`49.\
096910013008056", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
   "179.9999999999999999999999999999999999999999999999999999999998`49.\
096910013008056", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.9514731276193743`*^9, 3.951473128002356*^9}, 
   3.951479768463745*^9},
 CellLabel->
  "Out[181]=",ExpressionUUID->"1dd66e90-523d-42d0-98be-fc97e8e152c4"]
}, Open  ]],

Cell["Coefficient of other tachyon", "Text",
 CellChangeTimes->{{3.950955388432762*^9, 3.950955391230492*^9}, {
  3.950955459364091*^9, 
  3.950955465625545*^9}},ExpressionUUID->"dea26c97-8c1e-40a5-b450-\
ce8f6f183d9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "0"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "1"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], 
         "}"}], "]"}], " ", 
       RowBox[{"tbar", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], 
         "}"}], "]"}]}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950955475496029*^9, 3.950955476948657*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"1df6ed9d-096c-4ad7-abc8-b1bb0b1d39af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kadfunc", "[", 
   RowBox[{"\[Tau]_", ",", "\[Tau]bar_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{
       FractionBox["\[Chi]", "2"], 
       RowBox[{"E32func", "[", 
        RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.950956352248287*^9, 3.9509563585917673`*^9}, {
  3.950956583119431*^9, 3.950956583449565*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"dac29e9a-2ef8-4ac0-9ab9-3cdd49233792"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V2", "/.", 
      RowBox[{"{", 
       RowBox[{"Kad", "->", "Kadfunc"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["E32func", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["E32func", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}]}], "}"}]}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.950956514902258*^9, 3.950956536445923*^9}, 
   3.950956571224744*^9},
 CellLabel->
  "In[184]:=",ExpressionUUID->"e822a1ae-4814-42e9-a66a-3608e47a588c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "4.1760035585644912837977739261209639199278443642668464316537`43.\
42607408386287", "+", 
    RowBox[{"0``42.955593620766", " ", "\[ImaginaryI]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{"90.`43.42583948301066", " ", 
       RowBox[{"E32func", "[", 
        RowBox[{"\[ImaginaryI]", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "]"}]}]}], ")"}], 
    "2"]]}]], "Output",
 CellChangeTimes->{{3.950956515817137*^9, 3.950956536804384*^9}, {
   3.950956571507454*^9, 3.95095659028296*^9}, 3.951290447086422*^9, 
   3.95147315050205*^9, 3.951479768862102*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"d8c56d02-b42c-4876-a8f0-6cb72af2d857"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Enumerate 3-chi solutions of dS saddles", "Subsubsection",
 CellChangeTimes->{{3.9493928810458107`*^9, 3.949392898959511*^9}, {
   3.949401226650547*^9, 3.949401226773869*^9}, {3.9495835725534353`*^9, 
   3.949583581369197*^9}, 
   3.950860820182172*^9},ExpressionUUID->"82181ef6-49a5-4397-a1cb-\
96f7d2381dd0"],

Cell["Define pairs of fluxes:", "Text",
 CellChangeTimes->{{3.949393560392309*^9, 3.949393567322578*^9}, {
   3.949393646788237*^9, 3.949393649624106*^9}, 
   3.949394264910556*^9},ExpressionUUID->"5a087a90-6a3f-4f2e-8fdf-\
3bfa34df4b76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", 
    RowBox[{"pairs", " ", "--"}], " ", "first", " ", "fixed", " ", "by", " ", 
    "symmetries"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]red", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]rest", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
      "\[CapitalOmega]30", ",", "\[CapitalOmega]21", ",", 
       "\[CapitalOmega]12"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3s", "=", 
     RowBox[{"Sort", "/@", 
      RowBox[{"Tuples", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalOmega]red", ",", "\[CapitalOmega]21", ",", 
         "\[CapitalOmega]rest"}], "}"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi3s", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "related", " ", "by", " ", "symmetries"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "chi3s", "]"}], "!=", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"chi3reds", ",", 
        RowBox[{"chi3s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"chi3s", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"chi3s", ",", 
         RowBox[{"Sort", "/@", 
          RowBox[{"Orbit", "[", 
           RowBox[{
            RowBox[{"chi3s", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "S6"}], "]"}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "delete", " ", "pairs", " ", "that", " ", "are", " ", "conjugates"}], ",",
      " ", 
     RowBox[{
     "since", " ", "that", " ", "does", " ", "not", " ", "extremize"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"DeleteDuplicates", "[", "#", "]"}], "]"}], "==", "3"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi3reds", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949394262879987*^9, 3.949394418767889*^9}, {
  3.949394494415194*^9, 3.949394562710676*^9}, {3.949394605202673*^9, 
  3.949394619407414*^9}, {3.949396416723385*^9, 3.94939641710645*^9}, {
  3.949396709811006*^9, 3.949396710090333*^9}, {3.949397158509948*^9, 
  3.949397158898802*^9}, {3.949397493580243*^9, 3.949397493919217*^9}, {
  3.949401232932825*^9, 3.949401345307087*^9}, {3.9494246009357777`*^9, 
  3.949424605204328*^9}, {3.95079517653148*^9, 3.950795330093164*^9}, {
  3.9507953665933533`*^9, 3.9507953989517183`*^9}, {3.950796521496789*^9, 
  3.950796522559483*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"bdb7d575-0a5f-4169-9ef4-03708351792a"],

Cell[BoxData["65160"], "Output",
 CellChangeTimes->{
  3.949424615188451*^9, 3.949485036613491*^9, 3.9495083879992228`*^9, 
   3.949584106512331*^9, 3.950792144276536*^9, {3.950795363612973*^9, 
   3.95079539926329*^9}, 3.950796524730371*^9, 3.950874572692992*^9, 
   3.950875275083952*^9, 3.950875420957082*^9, 3.951473175393148*^9, 
   3.951479768879101*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"8cece827-d442-4553-afea-800638981e91"],

Cell[BoxData["1735"], "Output",
 CellChangeTimes->{
  3.949424615188451*^9, 3.949485036613491*^9, 3.9495083879992228`*^9, 
   3.949584106512331*^9, 3.950792144276536*^9, {3.950795363612973*^9, 
   3.95079539926329*^9}, 3.950796524730371*^9, 3.950874572692992*^9, 
   3.950875275083952*^9, 3.950875420957082*^9, 3.951473175393148*^9, 
   3.951479780790268*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"5965efb9-d7f1-4441-a22e-272e402c0feb"]
}, Open  ]],

Cell["Fluxes that satisfy our linear constraint", "Text",
 CellChangeTimes->{{3.949401209619054*^9, 
  3.949401216932045*^9}},ExpressionUUID->"bce8f411-04ab-4a96-8033-\
821e13329727"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chi3redsexactA", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"chi3reds", ",", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"LinearCheck", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "chi3redsexactA", "]"}]}], "Input",
 CellChangeTimes->{{3.949401173057993*^9, 3.949401206410582*^9}, {
  3.9494013590438137`*^9, 3.9494013673991117`*^9}, {3.949424590075576*^9, 
  3.949424593198167*^9}, {3.949485048091003*^9, 3.949485050639743*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"a1db74df-d61e-417f-b75e-1d2a8d2e456c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "3", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.949401365239402*^9, 3.9494013684809437`*^9}, {3.949424597853492*^9, 
   3.9494246154197607`*^9}, {3.9494850469872017`*^9, 3.9494850511625032`*^9}, 
   3.949508388225568*^9, 3.949584108093875*^9, 3.9507921445060787`*^9, 
   3.9507956656770363`*^9, 3.9507965393415737`*^9, 3.9508749761188297`*^9, 
   3.9508752867367764`*^9, 3.950875432250434*^9, 3.9514797810481586`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"33a7a7e9-50a4-4fe1-be5d-c2071e91e50f"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.949401365239402*^9, 3.9494013684809437`*^9}, {3.949424597853492*^9, 
   3.9494246154197607`*^9}, {3.9494850469872017`*^9, 3.9494850511625032`*^9}, 
   3.949508388225568*^9, 3.949584108093875*^9, 3.9507921445060787`*^9, 
   3.9507956656770363`*^9, 3.9507965393415737`*^9, 3.9508749761188297`*^9, 
   3.9508752867367764`*^9, 3.950875432250434*^9, 3.951479781048602*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"c23606c8-6350-41c1-99e2-28e609f84026"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"list", "=", 
  RowBox[{"Sort", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "chi3redsexactA"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950795720812965*^9, 3.950795766788015*^9}, {
  3.9507957969521847`*^9, 3.950795807229438*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"a22cfe0b-5372-4685-87e1-8c399e4fc28f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950795726524427*^9, 3.950795767265483*^9}, {
   3.9507958030667257`*^9, 3.950795807451161*^9}, 3.9507965506863623`*^9, 
   3.950874978238244*^9, 3.950875286761001*^9, 3.9508754322753677`*^9, 
   3.951479781052487*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"882c2541-ea05-42f8-b436-ec728eacf19c"]
}, Open  ]],

Cell["Fluxes", "Text",
 CellChangeTimes->{{3.9494234842796288`*^9, 3.949423486389146*^9}, {
  3.949423521810254*^9, 
  3.949423522875758*^9}},ExpressionUUID->"b995fc3c-6ab2-47b4-98b4-\
3e2497111f6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3list3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IntBasisFlux", "[", 
      RowBox[{"#", ",", "ns"}], "]"}], "&"}], "/@", "chi3redsexactA"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpoles3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tadpole", "[", 
       RowBox[{"Vec", "[", "#", "]"}], "]"}], "&"}], "/@", "G3list3A"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpolemats3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "ns", "}"}], ",", 
        RowBox[{"{", "ns", "}"}]}], "]"}]}], "&"}], "/@", "tadpoles3A"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "//", "MatrixForm"}], ")"}], "&"}], "/@", 
  "tadpolemats3A"}]}], "Input",
 CellChangeTimes->{{3.949423490034534*^9, 3.949423637421895*^9}, {
  3.9494237916751547`*^9, 3.9494237969502583`*^9}, {3.949423845064477*^9, 
  3.9494238469009333`*^9}, {3.9494240326956043`*^9, 3.949424034519567*^9}, {
  3.9494242520998507`*^9, 3.949424264830152*^9}, {3.949424667769085*^9, 
  3.949424672601851*^9}, {3.9494850697068996`*^9, 3.949485090375516*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"4a4f967a-ac91-4af4-bd5d-78d2e8378199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "8"}], "12", "0", "0", 
        RowBox[{"-", "4"}]},
       {
        RowBox[{"-", "8"}], "0", "0", "12", 
        RowBox[{"-", "4"}], "0"},
       {
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "4"}], "12", "0"},
       {"0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "4"}], "0", "0", "12"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "24", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "8", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "16", 
        RowBox[{"-", "16"}]},
       {"0", "0", 
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "16", 
        RowBox[{"-", "32"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "40", "8", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "16", 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {"16", "32", "16", "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "16", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "16", 
        RowBox[{"-", "16"}]},
       {"0", "0", "0", "16", "32", "16"},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "16", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "40", "8", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "32"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "0", "16", "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "16", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "32"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "0", "16"},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "16", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "0", 
        RowBox[{"-", "8"}], "8", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "0", "0", "8"},
       {"0", 
        RowBox[{"-", "8"}], "4", "0", "16", 
        RowBox[{"-", "4"}]},
       {
        RowBox[{"-", "8"}], "0", "0", "4", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "16"}]},
       {"8", "0", "16", 
        RowBox[{"-", "4"}], "4", "0"},
       {"0", "8", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "16"}], "0", "4"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "0", "8", 
        RowBox[{"-", "8"}], "0"},
       {"0", 
        RowBox[{"-", "16"}], "8", "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", "8", 
        RowBox[{"-", "4"}], "0", "16", "4"},
       {"8", "0", "0", 
        RowBox[{"-", "4"}], "4", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "0", "16", "4", 
        RowBox[{"-", "4"}], "0"},
       {"0", 
        RowBox[{"-", "8"}], "4", 
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "4"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "24", "24", "16", 
        RowBox[{"-", "16"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "12"}], "0", "0", "4"},
       {
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "12"}], "4", "0"},
       {
        RowBox[{"-", "8"}], "0", "0", "4", 
        RowBox[{"-", "12"}], "0"},
       {"0", 
        RowBox[{"-", "8"}], "4", "0", "0", 
        RowBox[{"-", "12"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "16"}], "16"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "16"}], "16"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "16", "16", "0", 
        RowBox[{"-", "32"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "24", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "8", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "16"}], "16", "16"},
       {"0", "0", 
        RowBox[{"-", "16"}], "32", "0", "0"},
       {"0", "0", "16", "0", "32", "0"},
       {"0", "0", "16", "0", "0", "32"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.949423560888191*^9, 3.949423638222456*^9}, {
   3.949423795608961*^9, 3.949423797831175*^9}, {3.9494238479342737`*^9, 
   3.949423877185437*^9}, 3.949424035327002*^9, {3.949424261883309*^9, 
   3.949424265747529*^9}, 3.949424677149393*^9, 3.9494850931687098`*^9, 
   3.949508393243908*^9, 3.950792147822551*^9, 3.950796647729274*^9, 
   3.950799210062419*^9, 3.950874983134244*^9, 3.950875289572596*^9, 
   3.950875435428657*^9, 3.9514797845212307`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"1cae38d7-fc8f-432f-b2bd-8bac1455920d"]
}, Open  ]],

Cell["Scan solutions by hand", "Text",
 CellChangeTimes->{{3.949562818304257*^9, 3.949562823521421*^9}, {
  3.949562860942326*^9, 
  3.9495628615454884`*^9}},ExpressionUUID->"a66b1e18-82b6-478e-a945-\
c50a5ec570b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rep", "[", 
    RowBox[{"site_", ",", "len_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "i", "]"}], "->", 
      RowBox[{"site", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScanTadpoles", "[", 
    RowBox[{"G3_", ",", "\[Chi]s_", ",", "tadpole_", ",", "max_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rk", ",", "vars", ",", 
       RowBox[{"len", "=", 
        RowBox[{"2", 
         RowBox[{"Length", "[", "\[Chi]s", "]"}]}]}], ",", "lattice", ",", 
       "rks", ",", "tadpoles", ",", "positions"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "sure", " ", "all", " ", "directions", " ", "are", " ", 
       "turned", " ", "on"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"chi3redsexactA", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rk", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G3", ",", 
           RowBox[{"{", "vars", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", 
        "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rk", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Re", "[", "rk", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Im", "[", "rk", "]"}], "2"]}], "//", "ComplexExpand"}], "//",
         "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"lattice", " ", "we", " ", "scan", " ", "over"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"-", "max"}], ",", "max"}], "]"}], ",", "len"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Rep", "[", 
          RowBox[{"#", ",", "len"}], "]"}], "&"}], "/@", "lattice"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "select", " ", "sites", " ", "that", " ", "turn", " ", "on", " ", 
        "all", " ", "fluxes"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"lattice", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"rk", "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"rk", "[", 
               RowBox[{"[", "2", "]"}], "]"}], 
              RowBox[{"rk", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "/.", "#"}], ")"}], "!=", 
           "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "select", " ", "sites", " ", "that", " ", "have", " ", "the", " ", 
        "right", " ", "tadpole"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
      RowBox[{"tadpoles", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tadpole", "/.", "#"}], ")"}], "&"}], "/@", "lattice"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"positions", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"tadpoles", ",", "40"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{
        RowBox[{"lattice", "[", 
         RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "positions"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"ScanTadpoles", "[", 
    RowBox[{
     RowBox[{"G3list3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"chi3redsexactA", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"tadpoles3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G3list3A", "[", 
  RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"list", "[", 
  RowBox[{"[", "2", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.949562825154529*^9, 3.949562825330912*^9}, {
  3.9495628576278353`*^9, 3.9495630795550327`*^9}, {3.949563131971533*^9, 
  3.9495631782078867`*^9}, {3.9495632129235373`*^9, 3.949563757846504*^9}, {
  3.94956381473352*^9, 3.9495638471706247`*^9}, {3.949563914203306*^9, 
  3.949563982746907*^9}, {3.949564024923051*^9, 3.94956416893785*^9}, {
  3.9495642447896338`*^9, 3.9495642871243353`*^9}, {3.950859444366675*^9, 
  3.950859482792591*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"a634834e-da84-4876-90cd-33241050fcbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "16"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "5", "]"}], "16"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "1", "]"}], "64"]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "-", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "-", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "1", "]"}], "64"]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "16"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "5", "]"}], "16"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "5", "]"}], "16"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "16"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "1", "]"}], "64"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "-", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "32"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "2", ",", "1"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "-", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "32"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "1", "]"}], "64"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "5", "]"}], "16"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "16"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "16"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949563043639718*^9, 3.949563049837039*^9}, {
   3.9495631502263536`*^9, 3.949563178699623*^9}, 3.949563357455072*^9, 
   3.9495634862900753`*^9, {3.949563538061286*^9, 3.9495635658766127`*^9}, 
   3.949563624231739*^9, {3.949563663729265*^9, 3.949563723473559*^9}, 
   3.94956385865182*^9, {3.949563938422739*^9, 3.949563985909255*^9}, 
   3.949564043977125*^9, {3.949564079878942*^9, 3.949564103252845*^9}, 
   3.9495641370293617`*^9, 3.9495641748516617`*^9, {3.949564255012398*^9, 
   3.949564300873251*^9}, 3.95079215981962*^9, 3.9507989663556023`*^9, 
   3.9507992305140553`*^9, {3.950859446192523*^9, 3.9508594838819723`*^9}, 
   3.950874986924634*^9, 3.950875292386537*^9, 3.9508754361353483`*^9, 
   3.951479785248363*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"3c4bc9de-25e4-4e5b-b14f-c877c5c6df84"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.949563043639718*^9, 3.949563049837039*^9}, {
   3.9495631502263536`*^9, 3.949563178699623*^9}, 3.949563357455072*^9, 
   3.9495634862900753`*^9, {3.949563538061286*^9, 3.9495635658766127`*^9}, 
   3.949563624231739*^9, {3.949563663729265*^9, 3.949563723473559*^9}, 
   3.94956385865182*^9, {3.949563938422739*^9, 3.949563985909255*^9}, 
   3.949564043977125*^9, {3.949564079878942*^9, 3.949564103252845*^9}, 
   3.9495641370293617`*^9, 3.9495641748516617`*^9, {3.949564255012398*^9, 
   3.949564300873251*^9}, 3.95079215981962*^9, 3.9507989663556023`*^9, 
   3.9507992305140553`*^9, {3.950859446192523*^9, 3.9508594838819723`*^9}, 
   3.950874986924634*^9, 3.950875292386537*^9, 3.9508754361353483`*^9, 
   3.951479785248839*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"b0e605a0-166a-4bd7-a955-3b5f20fc3ac9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{"G3list3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tadpole", "=", 
     RowBox[{"tadpoles3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Chi]s", "=", 
     RowBox[{"chi3redsexactA", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"ScanTadpoles", "[", 
      RowBox[{"G3", ",", "\[Chi]s", ",", "tadpole", ",", "2"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "sol", "]"}], "!=", "0"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sols", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "sol"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "G3list3A", "]"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sols", "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQveNG5Kq3OW8d94nK7QLR2xZdV34HpLdeeK0CoifN
19AG0RltjkYguiG52QxEL3vT4gaij0zq9gLRFdVHwfTn1C7G90C63Z+NCUQf
8StTAtEdC/mVQXSJAUcvd+5bR4f5If0gusZombkRkHZrd7QA0S4vH9uCaG17
MX8QHZyVGQyiqz5YRYDopcIXM0D0gtuOmSB6T9w0LmMgzWMgzw2ig5Xt8vvz
3zr+2eEApm9LGE5dBaTf2G4A03Oc9ultAtJM3V/0QXRMwctqEL309mswXfUz
uxNE30vKBdOCFkdWgmilx8fA9J3g1UdB9M1768F0r/nu8yA6tWAvmD4UM+MF
iHZRinwDogFZ6rgL
  "],
 CellLabel->
  "In[210]:=",ExpressionUUID->"da290d20-5db4-4202-ad8b-a559bc29cb24"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479785256621*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7831e9f1-a45e-4100-ab6c-9fcb14ee0d85"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479785766097*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"16742174-49f9-4fc1-9617-de13af219bce"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479786412265*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1befc6cc-8fa4-4b10-a46e-e670ea53539b"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479786860375*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"e9c95f0d-ba5e-4cc2-b980-679c97cc2809"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479787476297*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"c85d1a10-fda8-4fc5-a358-1b0ac21e4be7"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479787890655*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"67a86bca-8278-4474-bca9-eaaa6add342f"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479788519641*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"45199f0a-ac42-4a92-88c9-da887c564b9b"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479788906999*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"9c50ece7-53cd-4125-9a34-7fcd2a252447"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479789501401*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"f90619d1-bfb6-4bf5-9d36-15a600c16836"],

Cell[BoxData["10"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479790022687*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"58e75dd4-80d8-4692-842a-23753bef8a33"],

Cell[BoxData["11"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479790560479*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"e42621a4-3261-479e-b20b-9361164ac7e1"],

Cell[BoxData["12"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479791183538*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"d7ce5b65-294e-4ddb-ad09-f4977a256cb6"],

Cell[BoxData["13"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514797918613358`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"fe4eb2e3-0e51-4f71-8023-2d34e22d7279"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514797924745493`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1b94aca1-875c-4522-bfa9-9a23049749e3"],

Cell[BoxData["15"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479793053131*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"e6e6f8d5-fccf-4c7d-abd1-a45e4cd76502"],

Cell[BoxData["16"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479793745266*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"b4da9b5b-130e-4168-a3a1-891e2d2eb19b"],

Cell[BoxData["17"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514797944524803`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"cc970ebe-ee30-4a66-91bf-839fffaa0c96"],

Cell[BoxData["18"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479795160356*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"d832553f-7044-4f28-b7e5-2d666ff368ac"],

Cell[BoxData["19"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479795891756*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"7bb22838-5841-44d9-b328-c4a6a387ae63"],

Cell[BoxData["20"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514797966323643`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"0527cd63-6855-4859-bcfa-41df3a8abf19"],

Cell[BoxData["21"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479797412202*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"aba4244a-eee6-4cbf-8eae-b57a42254bec"],

Cell[BoxData["22"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514797981803217`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"da3b67c8-176e-4d58-8e14-080f0c3dcd62"],

Cell[BoxData["23"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479798930812*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"f148943d-19b3-455b-9867-f6b95a9cc079"],

Cell[BoxData["24"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479799668528*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"70054c98-4fb7-469a-a315-2b323324e388"],

Cell[BoxData["25"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514798003574457`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"2d65d097-1721-44a4-8436-65c9ca31f260"],

Cell[BoxData["26"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479800970232*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"a4a1e5a5-e08d-4782-9935-27720087d07c"],

Cell[BoxData["27"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479801556253*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"9298d644-4b85-4d16-9bbf-5d2744c0923a"],

Cell[BoxData["28"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479802129303*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"ca9121d3-22aa-440e-8713-37987ab6f78c"],

Cell[BoxData["29"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514798027042093`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"49e9a4ec-c526-49f5-b4e0-dc3fd635482a"],

Cell[BoxData["30"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479803204155*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"5f26690e-7616-4d37-99d2-03e555342489"],

Cell[BoxData["31"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.9514798037566338`*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"1d7516c7-8f60-4b58-a263-1265750ca981"],

Cell[BoxData["32"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479804284297*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"4434ec4b-c4f7-48ce-b8b0-dffc146ac774"],

Cell[BoxData["33"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479804826273*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"372dba99-99d0-428f-8ba8-6f971b321d79"],

Cell[BoxData["34"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479805336039*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"0bf1c841-8ab1-4801-ae51-46448e42b7b6"],

Cell[BoxData["35"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479805915368*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"79d9f25b-58c0-4c4f-86a9-df91080eb19e"],

Cell[BoxData["36"], "Print",
 CellChangeTimes->{
  3.949426704528657*^9, 3.949485179690346*^9, 3.949564366137802*^9, {
   3.9495645195448513`*^9, 3.949564536963447*^9}, {3.9495645716954823`*^9, 
   3.94956461232016*^9}, 3.949564746524075*^9, 3.949566041413282*^9, 
   3.949578314297021*^9, 3.9507921598505383`*^9, 3.950799232839781*^9, 
   3.950803834385314*^9, {3.950874990232531*^9, 3.95087500798383*^9}, 
   3.950875296213174*^9, 3.950875436162786*^9, 3.950875615844406*^9, 
   3.950875723745308*^9, 3.9508759825770807`*^9, 3.950876206204431*^9, 
   3.950876286312707*^9, {3.95087648585763*^9, 3.950876515122058*^9}, 
   3.951479806666609*^9},
 CellLabel->
  "During evaluation of \
In[210]:=",ExpressionUUID->"f9364787-6a16-4003-95b5-6c37e4dd4ef8"]
}, Open  ]],

Cell[BoxData["20"], "Output",
 CellChangeTimes->{{3.9508749970910883`*^9, 3.950875029071179*^9}, 
   3.950875318171488*^9, 3.950875457392661*^9, 3.950875616798359*^9, 
   3.950875745039846*^9, 3.950876156059333*^9, 3.950876228128446*^9, {
   3.950876457341029*^9, 3.950876486859694*^9}, 3.9508765371901197`*^9, 
   3.951479807194508*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"d38e0d01-887e-4f22-ad6e-d815418a5176"]
}, Open  ]],

Cell["Find lowest mass", "Text",
 CellChangeTimes->{{3.950875300482419*^9, 
  3.950875304308898*^9}},ExpressionUUID->"9a40f9ca-4c2b-4f49-9710-\
811f81c3d22c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list3A", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{"Vpotlead", "[", 
      RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"MassSpectrum", "[", "G3", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"Vpotlead", "[", 
         RowBox[{"G3", ",", "0"}], "]"}], ")"}]}], "]"}], "//", 
     "Rationalize"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950875307775421*^9, 3.950875336494953*^9}, {
  3.950875409285631*^9, 3.9508754117378807`*^9}, {3.9508755520302362`*^9, 
  3.950875566949613*^9}, {3.9508756995926743`*^9, 3.950875707218256*^9}, {
  3.9508757724868383`*^9, 3.950875772918339*^9}, {3.9508764891927967`*^9, 
  3.950876504593288*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"f30feee9-2850-44bb-b0dd-56f1631c03b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "4.6443721791373914817012365512858996846614103101497021711196`46.\
18113509097111"}], "+", 
  RowBox[{"0``48.90710425285646", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479808402667*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"e07043ba-c203-4d00-847d-f87784ae4f25"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.8312567983228647739904721939206817012854062332822992891064`46.\
29884721865579"}], "+", 
  RowBox[{"0``48.5135687505168", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479809244906*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"f138f19a-9565-4861-b996-e05d9a7f0c84"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "6.1595100572116996964941254108760513287342349308761173635075`46.\
29884721865579"}], "+", 
  RowBox[{"0``48.307363844335796", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479810192245*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"983d381d-d982-4512-ad58-707ae568b987"],

Cell[BoxData[
 RowBox[{"-", 
  "6.8220239355040133088448463886352517823031734710163112203013`46.\
66270800159606"}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479811033429*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"0d3b1305-5fd2-439e-a2ca-02e4b958fcf3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "2.2851421804075961441681309649340794417558174943985649121634`46.\
05776999977916"}], "+", 
  RowBox[{"0``48.7379967861753", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.9514798119767857`*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"f9e34c07-fb43-4c62-a3c7-6db8cf578424"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "6.11942244158063186239987269236990136401508402925280501385`46.\
535693194022585"}], "+", 
  RowBox[{"0``48.53204832777803", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.9514798130585527`*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"667dd131-5acc-408c-baa4-4837f67c4049"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.192845299661739414437440921131002105509321246483666399481`45.\
51870187550592"}], "+", 
  RowBox[{"0``49.06985339119606", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479813925213*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"14f05eb1-e53d-4e23-8d0d-3792ab0ffdc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "5.7112082143006009886269487106962623383006949375400482452108`45.\
51870187550592"}], "+", 
  RowBox[{"0``48.817303274140876", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479814881041*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"217ee9c7-fa8f-4267-8e2e-8fe70fc2708c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.4172372213127781087035235939144478515682424478613084287769`45.\
57098775253138"}], "+", 
  RowBox[{"0``48.978208232829466", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479815969363*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"b76dd775-ce80-4ecc-b8b7-3172a1992380"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.4172372213127781087035235939144478515682424478613084287247`45.\
57098775253138"}], "+", 
  RowBox[{"0``48.978208232829466", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.95147981729885*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"badf258b-821d-42d1-b73d-d6b8c5de9e75"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.4172372213127781087035235939144478515682424478613084287165`45.\
57098775253138"}], "+", 
  RowBox[{"0``48.978208232829466", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479818342546*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"e49ca250-cb8a-4c08-8c45-5b3cfd0e4d94"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "5.6555625742594559362981954746599862112823343223809641536026`45.\
57098775253138"}], "+", 
  RowBox[{"0``48.75940754911007", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479819420034*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"ac1ee8a0-aabb-4d18-9848-c289ce132050"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.2079308708036284424097574644570993201426394551346211105447`46.\
05776999977916"}], "+", 
  RowBox[{"0``48.59068501210915", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.9514798205063877`*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"5816fef5-409c-4a19-81ae-291cbb3bad3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "5.4953295796993295342843108099782358024461706288383189682689`47.\
03907011809335"}], "+", 
  RowBox[{"0``48.35691626886866", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479822001472*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"0941e4f6-1fb2-4124-8ab8-824c55a44eab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "2.2851421804075961441681309649340794417558174943985649121551`46.\
05776999977916"}], "+", 
  RowBox[{"0``48.7379967861753", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.95147982308112*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"7b152fc2-d8cd-4102-8387-77ebb32919a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.1163999458484729923874606206403183275793690519430202621529`46.\
05776999977916"}], "+", 
  RowBox[{"0``48.60325682487757", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.9514798242943373`*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"9872fb77-d374-456a-81bc-0991d8a289e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "3.3800661554848020275408975811872281068179295839074469284916`46.\
05776999977916"}], "+", 
  RowBox[{"0``48.56798481252897", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479825315938*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"c7e4afca-d5b6-4c60-967d-f06da7ff6aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "7.2253925790062333773865427102648827198707891310992663633191`46.\
32027541628617"}], "+", 
  RowBox[{"0``48.459897313927414", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479826684391*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"02d44e4e-782d-45c4-b7a8-6e450043b77d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "6.1437251971142885797459878115160608824074745946716975973956`46.\
535693194022585"}], "+", 
  RowBox[{"0``48.530326980738636", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479827921588*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"e7ebd5e0-022d-4d3f-9e30-59c130f1e9cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "4.944786467264923798438984476942470067604309002804866967701`46.\
18113509097111"}], "+", 
  RowBox[{"0``48.87988372570572", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479829247602*^9},
 CellLabel->
  "During evaluation of \
In[213]:=",ExpressionUUID->"0412d8a4-0651-4eee-94c9-eddc95bb81ac"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"output", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list3A", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{
      RowBox[{"Vpot", "[", 
       RowBox[{"G3", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Tau]", "->", "0"}], ",", 
        RowBox[{"\[Delta]\[Tau]bar", "->", "0"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"output", ",", 
      RowBox[{"{", 
       RowBox[{
       "i", ",", "extcheck", ",", "\[CapitalLambda]val", ",", "eigs", ",", 
        RowBox[{"CountDirections", "[", "eigs", "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"sol", ",", "sols"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949566777054565*^9, 3.949566882966383*^9}, {
  3.94956696649181*^9, 3.949566967000907*^9}, {3.9507992900003653`*^9, 
  3.950799290324575*^9}, {3.950803942974148*^9, 3.9508039610243273`*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"d5a8836e-a5fc-48df-a78c-59f592b1f895"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.949424473976636*^9, 3.949424491475518*^9}, {
  3.949566893186288*^9, 3.949566894743078*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"f4833856-fbb2-4d5c-a338-c7fc93377c6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"121", "34", "27"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"102", "67", "13"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"114", "41", "27"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"131", "29", "22"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"119", "44", "19"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"128", "37", "17"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"119", "56", "7"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"125", "28", "29"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "36", "31"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"119", "40", "23"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "36", "31"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"121", "32", "29"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"128", "29", "25"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"124", "26", "32"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"127", "34", "21"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "35", "32"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"121", "35", "26"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"133", "26", "23"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"111", "40", "31"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "36", "31"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9494244852234993`*^9, 3.949424491800749*^9}, 
   3.949566947354907*^9, 3.949567036804591*^9, 3.9507993083334503`*^9, 
   3.950803907716647*^9, 3.950804134127274*^9, 3.950875057436186*^9, 
   3.95087581410474*^9, 3.950876578381456*^9, 3.9514798506571007`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"9201b9e6-fc7b-4c42-85f7-063b17ba585f"]
}, Open  ]],

Cell["Read out a solution for the draft", "Text",
 CellChangeTimes->{{3.949583495972147*^9, 
  3.949583503798602*^9}},ExpressionUUID->"05ed544d-b0cf-48e9-88ad-\
159f01e4f0da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"i", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"l", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nrep", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"l", ",", "2", ",", "1", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"G3list3A", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G3", "/.", "nrep"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "ll_", "]"}], "->", 
       SubscriptBox["\"\<\[Chi]\>\"", "ll"]}], "}"}]}], "//", 
    "FullSimplify"}], "//", "Expand"}], "//", "TeXForm"}], "\[IndentingNewLine]", 
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"l", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.949577502601019*^9, 3.949577590956275*^9}, {
  3.949577726053899*^9, 3.949577740039735*^9}, {3.9495777771391153`*^9, 
  3.9495777974546022`*^9}, {3.949577827587715*^9, 3.9495778413246813`*^9}, {
  3.949577882861403*^9, 3.9495778829363813`*^9}, {3.949577958852392*^9, 
  3.949577958941927*^9}, {3.949578324589643*^9, 3.949578356151029*^9}, {
  3.949582138255653*^9, 3.9495822305955763`*^9}, {3.949582305888413*^9, 
  3.949582471356722*^9}, {3.950875869538845*^9, 3.9508759745259047`*^9}, {
  3.95087653586775*^9, 3.950876535975314*^9}, {3.9508765938050222`*^9, 
  3.950876602751451*^9}, {3.950876640210224*^9, 3.9508766649172583`*^9}, {
  3.950876707741206*^9, 3.9508767440310097`*^9}, {3.950876778651805*^9, 
  3.950876983036057*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"a8a46e22-d36d-4379-a1fd-4095ff3cd685"],

Cell[BoxData["35"], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"abaee2fc-b2bf-4c3c-a235-3e1e9b729104"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "3", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "5", "]"}], "\[Rule]", 
    RowBox[{"-", "2"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "6", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665772*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"1d39aef7-7fc5-4e2b-abda-ab7c40506b03"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "64"]}], "-", 
    FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "5", "]"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"n", "[", "6", "]"}]}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}],
       "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"n", "[", "1", "]"}]}], "+", 
       RowBox[{"n", "[", "2", "]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], " ", 
        RowBox[{"n", "[", "3", "]"}]}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}],
       "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"n", "[", "1", "]"}]}], "-", 
       RowBox[{"n", "[", "2", "]"}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], " ", 
        RowBox[{"n", "[", "4", "]"}]}], "+", 
       RowBox[{"n", "[", "5", "]"}], "+", 
       RowBox[{"n", "[", "6", "]"}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}],
       "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850712817*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"4275d126-3070-4a59-a267-0bf2790680f2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
    {"115", "36", "31"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850743311*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"221b5a1c-a543-4902-9373-f41a3722cdcf"],

Cell["\<\
\\left(\\frac{3}{16}+\\frac{i}{16}\\right) \\chi \
_{\\{1,3,1,1,1,3\\}}+\\frac{1}{32} i \\chi
   _{\\{2,2,2,2,3,3\\}}-\\left(\\frac{5}{64}+\\frac{i}{64}\\right) \\chi \
_{\\{3,3,2,2,2,2\\}}\
\>", "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850744466*^9},ExpressionUUID->"607bf715-7d45-4eaa-a6d6-\
2d77bd479221"]
}, Open  ]],

Cell["\<\
Check whether an example has positive or negative quadratic term along its \
non-vanishing F-term\
\>", "Text",
 CellChangeTimes->{{3.950859686345496*^9, 
  3.950859718450571*^9}},ExpressionUUID->"c08295d8-a49e-4de9-a3ed-\
a55c0968604d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dW", "=", 
   RowBox[{"DW", "[", 
    RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nonzeroes", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"dW", ",", 
    RowBox[{
     RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"[", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "positions"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", 
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "//", 
   "Chop"}], "]"}]}], "Input",
 CellChangeTimes->{{3.950792221823679*^9, 3.9507922916660957`*^9}, {
  3.950792406625291*^9, 3.95079243186423*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"97f57006-ac33-4d72-99b3-03c12f83eec7"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.950792224130394*^9, 3.950792321676054*^9}, {
   3.950792412819096*^9, 3.9507924693587217`*^9}, 3.950875099387288*^9, 
   3.951479850754509*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"6d0a4dea-5b0b-489b-83b0-444ebb7fbb68"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.9507924132200947`*^9, 3.9507924697494917`*^9}, 
   3.950875099800354*^9, 3.951479851278496*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"34e1959c-041d-4913-828a-b41434c38925"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"sols", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"i", "=", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nrep", "=", 
      RowBox[{"sol", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"G3", "=", 
      RowBox[{
       RowBox[{"G3list3A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", "nrep"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dW", "=", 
      RowBox[{"DW", "[", 
       RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nonzeroes", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"dW", ",", 
        RowBox[{
         RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"positions", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"moduli", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"ts", "[", 
         RowBox[{"[", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       "positions"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"moduli", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"V2", "=", 
      RowBox[{"Vpotlead", "[", 
       RowBox[{"G3", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.950791869601665*^9, 3.950792040891736*^9}, {
   3.950792348813491*^9, 3.9507923763945427`*^9}, 3.95079244222891*^9, {
   3.950792483945554*^9, 3.950792494088575*^9}, {3.950875111924489*^9, 
   3.9508751210998163`*^9}, {3.9508751604422197`*^9, 3.950875160735853*^9}, {
   3.950875589491765*^9, 3.9508755899818783`*^9}, {3.9508756609289494`*^9, 
   3.950875661865469*^9}, {3.950875849696815*^9, 3.950875850191628*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"0fa3dfcb-44ae-48e2-a63c-2fa94f9d437d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.8246927144524462859844307818216240048093906875264205550092089948883278`\
46.84727794882059*^-6", "+", 
    RowBox[{"0``52.51737119924891", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "8.188632084313131068369239474693650329748341814516958867338509143279349`\
47.15679513082247*^-7", "+", 
    RowBox[{"0``53.40881572688584", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413933741087877186`\
46.703458096265166*^-6", "+", 
    RowBox[{"0``52.17383775408068", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.95147985171729*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"693341bf-e73f-481d-8721-f951e79f27cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.61464085337773323375820477920376056934382411984231080308057483132059643`\
47.78147350831197*^-6", "+", 
    RowBox[{"0``53.26715662924578", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.64955724509142*^-6", "+", 
    RowBox[{"0``53.18727958207273", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.293925476440484287809115761280941715762023658453544248277473560238693`\
47.37552330336086*^-7", "+", 
    RowBox[{"0``53.5145352929025", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479852101302*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"d2e6cd10-bf61-493e-93bc-3ea4fd7445b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.61464085337773323375820477920376056934382411984231080308057483132059643`\
47.78147350831197*^-6", "+", 
    RowBox[{"0``53.27106628516811", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.64955724509142*^-6", "+", 
    RowBox[{"0``53.18727958207273", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.293925476440484287809115761280941715762023658453544248277473560238693`\
47.37552330336086*^-7", "+", 
    RowBox[{"0``53.5145352929025", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479852508935*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2edcaeff-5e35-4c2e-8c73-1741da50d521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945865873737625992759509`\
47.05599746862851*^-6", "+", 
    RowBox[{"0``52.775506552861906", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.4587850952880968575618231522561883431524047316907088496554947120477386`\
47.035085632972645*^-6", "+", 
    RowBox[{"0``53.80049536905965", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.2939254764404842878091157612809417157620236584535442425548484938983332`\
46.93853444058533*^-7", "+", 
    RowBox[{"0``53.11670477607395", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479853001095*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"504c40df-1139-4800-a492-c4fe9434122b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.652337025333914*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798534303293`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"3a440a43-df2e-4836-826e-0aaad10cf466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.39807812321459045216783131196374179802434365403374524639553443505491618`\
47.85414875658442*^-6", "+", 
    RowBox[{"0``53.48647203808276", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.67451508159167520253442657018790659828269779426311548984416161164585191`\
47.84986898496194*^-6", "+", 
    RowBox[{"0``53.29471541971587", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.65942447111623*^-6", "+", 
    RowBox[{"0``53.26332974766444", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479853828739*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"ef3762d4-2842-451c-bb29-3f64e4bbb901"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.6146408533777332337582047792037605693438241198423108030111788774239129`\
47.79382608001248*^-6", "+", 
    RowBox[{"0``53.285988758348154", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.57989627785057389554754799476427312906886686463178049614079117348793224`\
47.727563672347884*^-6", "+", 
    RowBox[{"0``54.638254544756414", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "9.7161491276900250475236126114426374340912663172749771778101439161314052`\
47.77713856490321*^-7", "+", 
    RowBox[{"0``53.80750204664856", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479854254139*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"a1938ea5-0bf3-4fa5-bd16-53dc9863448d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.6146408533777332337582047792037605693438241198423108030111788774239129`\
47.79382608001248*^-6", "+", 
    RowBox[{"0``53.286802439166806", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.57989627785057389554754799476427312906886686463178049614079117348793224`\
47.727563672347884*^-6", "+", 
    RowBox[{"0``54.638254544756414", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "9.7161491276900250475236126114426374340912663172749771778101439161314052`\
47.77713856490321*^-7", "+", 
    RowBox[{"0``53.80750204664856", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479854675695*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"60bbce4e-87a3-4a2f-b815-603a71c0d3e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.79529988495067*^-6", "+", 
    RowBox[{"0``53.730763064972855", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.676467373728556*^-6", "+", 
    RowBox[{"0``53.604843922221576", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.70736123633308*^-6", "+", 
    RowBox[{"0``53.552470475199804", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798550564623`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2953d6b2-20d2-4cb2-9790-76efb943d914"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.79529988495067*^-6", "+", 
    RowBox[{"0``53.730763064972855", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.646075300925084*^-6", "+", 
    RowBox[{"0``53.60824512049684", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.65751879318809*^-6", "+", 
    RowBox[{"0``53.55472860474374", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479855479333*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2588cab6-8321-4545-b0b3-642110341020"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.78861290624327*^-6", "+", 
    RowBox[{"0``53.65710488373265", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.676467373728556*^-6", "+", 
    RowBox[{"0``53.604843922221576", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.70736123633308*^-6", "+", 
    RowBox[{"0``53.55472860474374", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479855885467*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"3a7ac245-5815-481d-8116-a1c67df47f0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.78861290624327*^-6", "+", 
    RowBox[{"0``53.65710488373265", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.06570373423507514792372862533640500077343018049552935504000751530617018`\
47.72702150133719*^-6", "+", 
    RowBox[{"0``53.601469153743174", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.76156305169428945252613525852640030794356006404338796586882827038044199`\
47.78322426993794*^-6", "+", 
    RowBox[{"0``53.54975747499099", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479856304863*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"f605dc73-298f-4b86-a986-85c7cfa2b6c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.9741889842459208192177943631854450473167261887399944836969506176481288`\
47.80148926932951*^-6", "+", 
    RowBox[{"0``53.515788662814025", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "6.3719643458759754985833668370723785410014098204008841700576761506931552`\
47.87579305428951*^-7", "+", 
    RowBox[{"0``54.10960714023003", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479856765682*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"b26c9dab-8024-493e-acaa-513232ff976f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "8.8078152584714472626306762926320015397178003202169398293434483164105653`\
47.80074111140702*^-7", "+", 
    RowBox[{"0``53.863221505198716", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.3373711511410840467738394716712952528962825763767816431355741580620937`\
47.93158329383211*^-7", "+", 
    RowBox[{"0``54.43659571323869", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.68827151611334*^-6", "+", 
    RowBox[{"0``53.63543778172447", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479857169476*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9ffd8e9b-fdc6-4228-b770-9a69a26952e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.99279759117492", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.652337025333914*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479857571452*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"8c2b7da9-bc0d-434b-91f6-bf206c6a166a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.6523370253339*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798579631443`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"29fb92b8-6aa1-41fe-a359-35e3cb0ec06f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.69131365264815*^-6", "+", 
    RowBox[{"0``53.99279759117492", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.42555829924593*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479858352911*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"ab6b5dae-3155-4ba7-80f6-c0d9c1569370"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "8.1886320843131310683692394746936503297483418145169588673380471196182526`\
48.02301858316987*^-7", "+", 
    RowBox[{"0``54.8344153990688", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.82469271445244628598443078182162400480939068752642055501008683984441102`\
47.797471527255425*^-6", "+", 
    RowBox[{"0``53.65913737856733", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.66628583389105*^-6", "+", 
    RowBox[{"0``53.575896511308265", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479858737002*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"83a410fb-bf6f-4ac5-8cac-46fba4641d47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.39807812321459045216783131196374179802434365403374524639558063742102582`\
47.85414875658441*^-6", "+", 
    RowBox[{"0``53.49035885239783", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.67451508159167520253442657018790659828269779426311548984416161164585191`\
47.84986898496194*^-6", "+", 
    RowBox[{"0``53.29471541971587", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.65942447111623*^-6", "+", 
    RowBox[{"0``53.26332974766444", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479859147172*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9d73a201-c4c7-4aa3-b192-30c9961528a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.82469271445244628598443078182162400480939068752642055501013304221052066`\
47.80297823711115*^-6", "+", 
    RowBox[{"0``53.73076306497286", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "8.188632084313131068369239474693650329748341814516958867338509143279349`\
48.0142990623864*^-7", "+", 
    RowBox[{"0``54.944382616267745", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.67241911009765*^-6", "+", 
    RowBox[{"0``53.298966685839204", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479859553275*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9ec05ee6-4a47-4c2b-ac9e-595722a5b7c9"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["AdS example", "Subsubsection",
 CellChangeTimes->{{3.949156440874086*^9, 3.9491564438820963`*^9}, 
   3.949566815329542*^9},ExpressionUUID->"055ea94a-b654-4284-8464-\
ffa664ffcd44"],

Cell["AdS example", "Text",
 CellChangeTimes->{{3.9482058232458067`*^9, 3.948205825580405*^9}, {
  3.94820589237964*^9, 3.948205894936227*^9}, {3.94820650221634*^9, 
  3.948206509174135*^9}, {3.949070570777912*^9, 
  3.9490705745909643`*^9}},ExpressionUUID->"0ecdcd72-46d5-40b7-bf47-\
6a9860b6322e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GAdS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "64"]}], "-", 
      FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], 
        "}"}], "]"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], 
         "}"}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GAdSbar", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", 
     RowBox[{"GAdS", "/.", "barrep"}], "]"}], "//", "ComplexExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FAdS", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"GAdS", "+", "GAdSbar"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAdS", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{"GAdSbar", "-", "GAdS"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAdS", "=", 
    RowBox[{"FAdS", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
      "HAdS"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", 
   RowBox[{"Vec", "[", "GAdS", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtremumCheck", "[", "GAdS", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]val", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vpotlead", "[", 
       RowBox[{"GAdS", ",", "0"}], "]"}], "/.", "trep"}], "/.", "Kadrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"MassSpectrum", "[", "GAdS", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Histogram", "[", 
  RowBox[{"eigs", ",", "200"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CountDirections", "[", "eigs", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Y7l2gzbnLeOZdw/F4FouxlPz9kBaTnV/Asg2mNK
yw0HIC10Q+MhiF4y7SCTI5Bm4trHAqKbHrUKgmjhR6EiIHrrn0ZFEB1q564C
omMWztIG0Yp78g3A8mpSpiB62RFnCxAtpcXQBqKnH3vSDqK3rS796wKk7zRx
/QfRdzfLCLgC6e3xgpIgWow5xTQbSO9iiLIG0Sbhhx1BtCTfcxcQ/SHPPQxE
h/zpBdMzw99XgGhpXeEqEC0TGtFgl/vW0XHNtVYQfYxNtAdEa8Y2gWnd/Slz
QfQjgf8LQHQbX/1eED0rUXMfiL5wKOjujYK3jn3RFvdA9L7TU16B6EnPw96D
aL5f7Z9BNIPJRDANAHiaqkA=
  "],
 CellLabel->
  "In[136]:=",ExpressionUUID->"44122c41-4421-4353-8a79-f5338e627eaa"],

Cell[BoxData["40"], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.9518373608394527`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"0411f3d4-7123-430b-8e5f-74d043eb3487"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837360933482*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"7ee302c0-ab95-4d85-b4da-09330035a92e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.00005568325487727546636847951967145284514829088478468459587017910205\
040912915`49.28023418677462"}], "+", 
  RowBox[{"0``53.652215395325186", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.9518373609494543`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6f522840-63ed-4ea5-a84f-ab1150c8a238"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1., 0.79375, 0.25], EdgeForm[{Opacity[0.609], Thickness[
    Small]}], {}, 
    {RGBColor[1., 0.79375, 0.25], EdgeForm[{Opacity[0.609], Thickness[
     Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-0.00005, 0}, {0., 180.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{25.945034934197352`, 
           58.20339894247715}, {-102.66143056018672`, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 180]& ,
        TagBoxNote->"180"],
       StyleBox["180", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[180, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0076, 0}, {0.00765, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{4884.974728201007, 4917.233092209286}, {
           91.1532138470545, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0084, 0}, {0.00845, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{5393.108552333482, 5425.366916341763}, {
           91.1532138470545, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.00006025, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}, "AxisPadding" -> Scaled[0.02], "ChartDefaultStyle" -> {
      RGBColor[1., 0.725, 0], 
      RGBColor[0.24, 0.6, 0.8], 
      RGBColor[0.455, 0.7, 0.21], 
      RGBColor[0.922526, 0.385626, 0.209179], 
      RGBColor[0.578, 0.51, 0.85], 
      RGBColor[0.772079, 0.431554, 0.102387], 
      RGBColor[0.4, 0.64, 1.], 
      RGBColor[1., 0.75, 0.], 
      RGBColor[0.8, 0.4, 0.76], 
      RGBColor[0.637, 0.65, 0.], 
      RGBColor[0.915, 0.3325, 0.2125], 
      RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
      RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
      RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
      RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]}, 
    "DefaultBoundaryStyle" -> Automatic, "DefaultChartBaseStyle" -> 
    RGBColor[1., 0.79375, 0.25], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]},
  PlotRange->NCache[{{
      Rational[-1, 20000], 0.0004625}, {All, All}}, {{-0.00005, 0.0004625}, {
     All, All}}],
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837361881802*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"fd25f553-5bbc-40cb-8934-d0045e8a176f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
    {"2", "0", "180"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837361884738*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"b70f8a26-8902-4285-9d8c-218ec1937f56"]
}, Open  ]],

Cell["Evaluate scalar potential", "Text",
 CellChangeTimes->{{3.951478853591735*^9, 
  3.951478856929429*^9}},ExpressionUUID->"1131a1f7-0826-4e57-a085-\
30f86f18115f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "0"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"Kad", "->", "Kadfunc"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["E32func", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["E32func", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}]}], "}"}]}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
       RowBox[{"\[Tau]bar", "->", 
        RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.9514786642550173`*^9, 3.951478718757594*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"107d1019-0c76-4109-b964-b3d4f96e3eba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["96.`49.39794000867204", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{"90.`43.42583948301066", " ", 
       RowBox[{"E32func", "[", 
        RowBox[{"\[ImaginaryI]", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "]"}]}]}], ")"}], 
    "2"]]}]], "Output",
 CellChangeTimes->{{3.951478666954419*^9, 3.951478719127961*^9}, 
   3.9514798604586067`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"7924d715-c9e0-479f-9d3e-fb6b24aca00a"]
}, Open  ]],

Cell["Mass spectrum for generic values", "Text",
 CellChangeTimes->{{3.94915733829091*^9, 
  3.9491573431721077`*^9}},ExpressionUUID->"6de5a52f-5fca-42bd-9a54-\
eefc19cf9855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"masspectrum", "=", 
   RowBox[{"MassSpectrum", "[", "GAdS", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9491573441837883`*^9, 3.949157367504057*^9}, {
  3.949589771960294*^9, 3.949589772169361*^9}, {3.9514785432182407`*^9, 
  3.951478543693295*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"e9a8e2b8-3a09-4cee-85be-371c063c909d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tally", "=", 
  RowBox[{
   RowBox[{"Tally", "[", "masspectrum", "]"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"3", 
   RowBox[{"Sort", "[", 
    RowBox[{"masspectrum", "/", 
     RowBox[{"(", 
      RowBox[{"-", "\[CapitalLambda]val"}], ")"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9491573815425787`*^9, 3.9491574620809317`*^9}, {
   3.949157911120483*^9, 3.9491579521346416`*^9}, {3.9491579823402023`*^9, 
   3.949158023144758*^9}, {3.949158078306843*^9, 3.9491580810666447`*^9}, 
   3.94959811332369*^9, {3.951478561385395*^9, 3.95147856363527*^9}, {
   3.9514788654837008`*^9, 3.951478902900978*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"0eb4c242-ca87-41ac-ab2e-647e2006579c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004176244115795659977635963975358963386121816358851344690267792\
912736313711`47.14994339151143"}], ",", "34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004164604964741164415211946867999697605898429089555852002175436\
921594322463`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004161446041776212315983265900690791840153514756062945381003512\
909702043103`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00003712216991818364424565301311430189676552725652312306391345275\
629207220922`47.14994339151143"}], ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00002602459236252752893018610640677317710681694890456165141752460\
918163497871`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00002320135619886477765353313319643868547845453532695191494593282\
715667354927`47.14994339151143"}], ",", "34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00001973875144315422771622460080549144273992422973089495334946232\
408376390467`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00764711015727140504712302750333976424360892531367369338622652891340542\
921181`47.14994339151143", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00842122088994156682681268192219342971628630293014326282425860274411392\
145074`47.14994339151143", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949157385384734*^9, 3.949157395598888*^9}, 
   3.9491574294739122`*^9, 3.94915746253933*^9, {3.949157936010715*^9, 
   3.94915795379358*^9}, {3.949157985803561*^9, 3.949157989635626*^9}, 
   3.9491580236062403`*^9, 3.949158081551626*^9, 3.949589626798333*^9, 
   3.949589782497932*^9, {3.949598107000297*^9, 3.949598113574552*^9}, 
   3.949653556602605*^9, 3.9514785025099077`*^9, {3.951478536421818*^9, 
   3.951478564426199*^9}, {3.951478869235264*^9, 3.9514789035099077`*^9}, 
   3.95147986120247*^9, 3.951837373153215*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"a92e108f-5268-460b-a318-7bd291d30995"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.2500000000000000000000000000000000000000000000000000000024`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04575749056067", " ", "\[ImaginaryI]"}]}], ",", "34"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.243729272248821678770141833575102851160426713433262326242`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04696955477841", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.2420273658290653507948911930817732564223908913633069624992`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04729909945143", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.0000000000000000000000000000000000000000000000000000000002`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.096910013008056", " ", "\[ImaginaryI]"}]}], ",", "108"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.4021051258525616805838358564561961366385627563170459736444`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.25115943165618", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.2500000000000000000000000000000000000000000000000000000011`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.301029995663974", " ", "\[ImaginaryI]"}]}], ",", "34"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0634481489987225293464925548493718085840440364516612090978`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.371223689000935", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "411.9969373625221287225282759911896727425137585178749441340717`47.\
140397139359294", "+", 
      RowBox[{"0``46.783046021016325", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "453.7030517613454155121994666414252103090650406984641254016225`47.\
140397139359294", "+", 
      RowBox[{"0``46.7411683081835", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949157385384734*^9, 3.949157395598888*^9}, 
   3.9491574294739122`*^9, 3.94915746253933*^9, {3.949157936010715*^9, 
   3.94915795379358*^9}, {3.949157985803561*^9, 3.949157989635626*^9}, 
   3.9491580236062403`*^9, 3.949158081551626*^9, 3.949589626798333*^9, 
   3.949589782497932*^9, {3.949598107000297*^9, 3.949598113574552*^9}, 
   3.949653556602605*^9, 3.9514785025099077`*^9, {3.951478536421818*^9, 
   3.951478564426199*^9}, {3.951478869235264*^9, 3.9514789035099077`*^9}, 
   3.95147986120247*^9, 3.9518373731549807`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"165c24a9-4167-47d0-a601-2e468188537d"]
}, Open  ]],

Cell["Plot of the AdS potential", "Text",
 CellChangeTimes->{{3.950366195955029*^9, 
  3.950366200897727*^9}},ExpressionUUID->"e4fb1535-7a76-486d-871f-\
542b14785036"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kaddef", "[", 
   RowBox[{"\[Tau]_", ",", "\[Tau]bar_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VE", "+", 
      RowBox[{
       FractionBox["\[Chi]", "2"], 
       RowBox[{"E32", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Tau]bar"}], "2"], ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
          RowBox[{"2", "\[ImaginaryI]"}]], ",", "3"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.951479071348567*^9, 3.951479130895108*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"f8d192d0-ef63-484d-9ac2-4525b5a23844"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VAdS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "0"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "1"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "2"}], "]"}]}], "/.", "trep"}], "//", 
     "Simplify"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vplot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"VAdS", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"\[Delta]\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"(", 
           RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
       RowBox[{"\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vplot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Vplot", "/.", 
         RowBox[{"{", 
          RowBox[{"Kad", "->", "Kaddef"}], "}"}]}], "//", "Simplify"}], "//", 
       "Expand"}], "//", "Chop"}], "//", "Simplify"}], "//", 
    "Rationalize"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95035386557302*^9, 3.9503538836962214`*^9}, {
   3.951478977618265*^9, 3.951478981123836*^9}, {3.9514790352987547`*^9, 
   3.9514790597248793`*^9}, {3.951479122564596*^9, 3.951479127322227*^9}, {
   3.9514791747832327`*^9, 3.9514791908910847`*^9}, 3.9514792344129477`*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"612e1470-56ed-4066-8e29-68e7ab685a56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"Vplot", ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "/", "4"}], ",", "3"}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"5", 
          RowBox[{"\[CapitalLambda]val", "/", "4"}]}], "//", "Chop"}], ",", 
        "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950353889139427*^9, 3.950353995499395*^9}, {
   3.950354040119458*^9, 3.9503540482425003`*^9}, {3.950366209533311*^9, 
   3.9503662097692537`*^9}, 3.950366254592469*^9, {3.950366300117303*^9, 
   3.950366414387383*^9}, {3.951478940056898*^9, 3.9514789538453293`*^9}, {
   3.951478983976511*^9, 3.9514789841736298`*^9}, {3.95147913909243*^9, 
   3.951479141972987*^9}, 3.951479173571107*^9, 3.951479207711596*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"763dd4a9-77c9-455a-a67b-dc1f11a379b1"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
           "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0.25000000000000056`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
          "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0.25000000000000056`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
       "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0.25000000000000056`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.25000000000000056`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.25, 3.}, {-0.00006960406859659433, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.950366332669372*^9, 3.950366415333283*^9}, 
   3.951478503033454*^9, {3.9514789207597303`*^9, 3.9514789542076483`*^9}, {
   3.951478984507134*^9, 3.951478989370943*^9}, 3.951479170413699*^9, 
   3.9514792303556557`*^9, 3.9514798739777184`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"6769b597-fa97-4332-bca4-5915387f115c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Examples that stabilize all moduli", "Subsubsection",
 CellChangeTimes->{{3.9491564982437477`*^9, 
  3.949156502599772*^9}},ExpressionUUID->"d6e3c39c-4380-4de7-97c2-\
ff066ec1df5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluxes", "=", 
   RowBox[{"ToExpression", "@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\</Users/damianvandeheisteeg/Downloads/flux-sols-rep_part-01.\
txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948908833832032*^9, 3.94890886943528*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"c867ebb3-0c67-4ba8-826a-b9b73a98437b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMink", "=", 
   RowBox[{"fluxes", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMinkbar", "=", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"fluxes", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "barrep"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FMink", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"GMink", "+", "GMinkbar"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMink", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{"GMinkbar", "-", "GMink"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMink", "=", 
   RowBox[{"FMink", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], "HMink"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.949078586434889*^9, 3.9490786468573017`*^9}, {
  3.94907876628342*^9, 3.949078855680225*^9}, {3.949158274168405*^9, 
  3.949158286630629*^9}, {3.949488509239462*^9, 3.9494885093945503`*^9}, {
  3.951480154149983*^9, 3.951480159324704*^9}, {3.951480272877602*^9, 
  3.951480273612042*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"35c6b72e-66f6-409f-8909-869adc53430f"],

Cell["Number of stabilized moduli", "Text",
 CellChangeTimes->{{3.9514802874315434`*^9, 
  3.9514802913654003`*^9}},ExpressionUUID->"d0e03b91-6106-493a-b6c0-\
c02272e7f2f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddW", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"GMink", ",", "2"}], "]"}], ",", 
       RowBox[{"{", "ts", "}"}], ",", 
       RowBox[{"{", "ts", "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}]}], "Input",
 CellChangeTimes->{{3.9514802756950808`*^9, 3.9514802932649317`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3f5ee053-7bc0-47af-bcaf-43ef16be418d"],

Cell[BoxData["90"], "Output",
 CellChangeTimes->{{3.95148027986489*^9, 3.9514802958045053`*^9}, 
   3.9518373934227552`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"bba8e069-d2d5-4c02-9031-92c8a8d11774"]
}, Open  ]],

Cell["Mass Spectrum", "Text",
 CellChangeTimes->{{3.951837398854986*^9, 
  3.951837402029586*^9}},ExpressionUUID->"7095fbcb-9e61-4e1c-8973-\
0d71b61a17c1"],

Cell[CellGroupData[{

Cell[BoxData["coors"], "Input",
 CellChangeTimes->{{3.9518376211375103`*^9, 3.951837621922016*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1a0ea96a-5ec8-4c5c-bfd2-6206d3b1d122"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", "\[Delta]\[Tau]"}], "}"}]], "Output",
 CellChangeTimes->{3.95183762237302*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"416bdc06-b2d5-43e1-a71e-02f4772e97f0"]
}, Open  ]],

Cell["Mass spectrum", "Text",
 CellChangeTimes->{{3.951837871109868*^9, 
  3.951837874133464*^9}},ExpressionUUID->"28673b43-1ce8-4549-8e09-\
5bbd4ecfa227"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"massspectrum", "=", 
   RowBox[{"MassSpectrum", "[", "GMink", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"Sort", "[", "massspectrum", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.951837730251947*^9, 3.951837815043582*^9}, {
  3.951837848300796*^9, 3.9518378892443438`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"ae1bd208-e6e3-4c58-a294-e16f28d4a544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.749835196839002457206403637465072650000738596240560240702278114794`46.\
45591685612813*^-11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.131733958810337128575686859711057518872990190979330256076570571557`46.\
45591685612813*^-11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3134561709354227088819194713824187735713546926776453548315324084946`46.\
45591685612813*^-10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.8275106219659006497124130612316666793003435462792006718469205258203`46.\
45591685612813*^-10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3410405500983408926656995251624030151785373472719658828133949461832`46.\
45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.75242643156631311194285549664423366418091449955787678564634679163338`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.44708740123981144111986895312067892786830864396385220510331977132868`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.92620251322842899813170710475578221240984101008249543708487405419321`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.22581386606299879624619881490228936358573735425201620142619785566856`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.58665035220018839223772525785265116554898409726169173250784244331117`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.189085832255719907756477892077457133995129879850703829934777340939669`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.636403505038686103864848745152993475219814002975174324961303108539902`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.733286946633799824312583109002930108709825032905797022273040195940013`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.898517384978717391276796890614842175259411513306861733077601271557424`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.673785950418191031520512441488908336587643178816965563996346496497746`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.041641994314274758380420136266847278120610600328287512408823939223307`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.823975431303123751032024612142167177147219910053383963568944207682059`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.05304442287889710229492447386274173193922303396692346644306707699721`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.60964848406800492985038459527236635122593641081305951819997331743882`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0806830298351895314758308443821428942700326161456835182175879406473267`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2276879659194322824858264752810918935442356196178110744060527752338704`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.6652565282509833475327601047450264805832943356515374237853876015390867`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2107605257162030926510864500431187408328387105756496269166499171934638`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.301408330961430257877147732764578544223990471919350814844668508863879`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.7813029622920637693450885194985497976329634191340687529371919338691996`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.4983093160004000979389958369498638688242853558634211528125984675505574`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.8903605226416163769849487981569097742374618082204727675666713845680836`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.3815434473097298822033963281160681499465536194788867514562872924836416`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.072879231404473218816439694183177541343576963540185269802151786269815`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.8807306029991343413151711339993501842035981056307242816126267606850827`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.6055411084634912251775924727997269430179352327644997453198012661578049`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.8207214434041689686266906082078533797212758645794776816884893240741486`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.8973380726689264936671771611991444718881612525204005687487385601725796`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.0060599951624359565627662756361928022386641172341503042857991545703674`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.9165505261997737039798227983627994355838248895475303800580816529972845`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.11055911062857130021820951579641897127898150206477139223224353718998133\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.14055823737195059944018366686469189131495426217728903349087200295365315\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.16350632145199922033295888505972870866699029017305384736548141212151219\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.25035854131356419035560670986836805509359462175846419349329017206778815\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.58078286441121947690157534692199692258825875119062481691646129326778333\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.73013492268215500486875540332446209437607965856907079518868109912176899\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.83405050820694068922844367646850566391958502834512653176386394040085523\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.95021082401631617476557193170674324503320173825802155530793419485404161\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1248157805017894176921326786883455939888549405420205611833315919082526`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.27705060910429455405223525358129677914285272878188548852089777298368901\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.31605457400813650060439921098991628898228484637704057663860294919685873\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.59800071013928690229643613932158548712592934696692403124926253740523882\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.73815890959639004198905256990461399403205370750286517529133610088732284\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.95797966329499464880649751985228031619593899323807126237435571302532583\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.28355615987181098646906233681016531073386213553649246325156638865292972\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.55961180607828301187704374617827322450649617653154078453704477676627625\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.60979806974161052516827747938038346609737815750117095706374109797344961\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.13876942124100930343938115450928631303443355756993538991967504642018977\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.37769507670477688216777996007367450343048045440927929922753540696508101\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.54996935087775988088539673546645083604830531362823931996183723177944728\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.8662444629331518105935079222119429659491111877291912233529925316571786`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.0457844095425281799709951462346905593136907316263314147703061211353581`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.25884062105377898985377453655903697125990929529035523592554253744739004\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.55950873953340890877989974873668387898557379220047133456760035853116102\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.14707375034704914866866048448154942392352667920378911679866922646312031\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.61584468034982662981857073621106579788146810956992143326192184445293883\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.825676127153104569340226979110046905742437297047917700057012894317998`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.06855267883820948672323038860358536774629628578073756239296374697521723\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.83221895335807472132223331363007362084899974928006093540640409982692506\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.02150928878433798251361472443774968554157773977330943667053621178153661\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.55568724499757293618078202407754376624726390854635990289295358155400351\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.11342634550576111483527429823111536479697963206214662013304497686129646\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.798072505195321390029617170724425096371934894310325558078620192087844`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001026445862930764678420870500670770965150829977771885198445352211321\
467573`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001101922133683230060846926019811771647353392103948300264019984859721\
367053`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001136308841230417678383842692876843806312106396952214669221960992240\
272627`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001192670349095358217017570288232974468764191694654904009604836766557\
467944`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001251170353753993177064400635959077703886646027847768819414013192484\
978194`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001351601033789391082289850236687169276948032939468273525920937893739\
548178`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001426959573156340430908742453186143865723432624534845568614588557604\
621558`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001467796543814919604721082484624405779157657986862022202098867626259\
457799`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001528851892843976255411544616146380740376534206631628806533418882219\
188147`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001647407445167691800246894045807590678756157091890166452542790433531\
367817`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001661054242704533113039789492535878435984402283784052591647740600227\
774579`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001800367374886512233572739554071344464670429647038256348840904989905\
970928`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001896569544285791219745113041781541872131275387503239613108172020858\
043183`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001997776872854692356324667620629632490057963557102504700074810915135\
853824`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002118465203880005795406470704976207764953707645690003022615860209796\
825279`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002188799950230509375710664305226813052255763969175946047612945693462\
964808`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002436937214447398092208692138880483571838091497746379248249747841619\
031693`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002751492846647192681629383181589171990676602911390540591867745759591\
032802`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00003143664105677717910217921943167541719752318733497365938603251528401\
064189`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00003765886083985897672939819567797251584095739765043012194308588134445\
797903`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.0000479111370353164218920208550512231519467723535464485591189371421787\
5585219`46.45591685612813", "-", 
      RowBox[{
      "4.148880699192656703733927627783569960756057481546682010969234591`46.\
45591685612813*^-52", " ", "\[ImaginaryI]"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.0000479111370353164218920208550512231519467723535464485591189371421787\
5585219`46.45591685612813", "+", 
      RowBox[{
      "4.148880699192656703733927627783569960756057481546682010969234591`46.\
45591685612813*^-52", " ", "\[ImaginaryI]"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00032488369573413380661872488258497101425363849437029221289704794610252\
41241`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00035517745152838611203081889618373057910500068862419941580070521605570\
26806`46.45591685612813", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00035517745152838611203081889618373057910500068862430934707314498163927\
393347`46.45591685612813", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951837734910595*^9, 3.951837775327739*^9}, {
   3.9518378060012207`*^9, 3.951837857560586*^9}, 3.951837894401949*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"8bf62b4b-0c8e-41ef-8239-5c65296de1c9"]
}, Open  ]],

Cell["Check from writing down most general term", "Text",
 CellChangeTimes->{{3.949478807494474*^9, 
  3.949478814240327*^9}},ExpressionUUID->"ff60aac4-b565-4e7e-86ad-\
d0dc98851dc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetryTerm", "[", 
   RowBox[{"fluxes_", ",", "kL_", ",", "kR_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "kL", "+", "kR"}], ")"}]}], "&"}], "/@", 
         "fluxes"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SymmetryTerm", "[", 
     RowBox[{"fluxes_", ",", "kL_", ",", "kR_"}], "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "#", "]"}], "&"}], "/@", 
      RowBox[{"Select", "[", 
       RowBox[{"fluxes", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"#", "+", "kL", "+", "kR"}], ")"}]}], "-", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
               "}"}]}], ",", "4"}], "]"}], "==", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "&"}]}], "]"}]}], "]"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.949478804719462*^9, 3.949478805462884*^9}, {
  3.949478997362103*^9, 3.949478999385333*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"22c0383c-dcf0-4e6d-b8c3-29b49214910d"],

Cell["Read out mass matrix", "Text",
 CellChangeTimes->{{3.9494788545342703`*^9, 
  3.949478859483543*^9}},ExpressionUUID->"75f0e508-e671-4424-b766-\
f41d5247efa8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vars", "=", 
  RowBox[{
   RowBox[{"Variables", "[", 
    RowBox[{
     RowBox[{"GMink", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", "Simplify"}], 
    "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vars", "=", 
    RowBox[{"vars", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "ll_", "]"}], "->", "ll"}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"massmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SymmetryTerm", "[", 
      RowBox[{"vars", ",", 
       RowBox[{"ks", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"ks", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "90"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9494789221427593`*^9, 3.949478957059009*^9}, 
   3.9494790106672277`*^9, {3.951480351165532*^9, 3.951480352001356*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"3de7f505-e652-449a-960b-1f7924eb610c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951479875385457*^9, 
   3.951480309913493*^9, 3.951480352398671*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"b8ba30c6-2af8-423f-89d4-49fd9f94602f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "massmatrix", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9494790121524153`*^9, 3.9494790277644653`*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"12bbc4d8-71fa-4d1c-9f1c-5e9dbf44532a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "761"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "7339"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949479017527113*^9, 3.9494790280533133`*^9}, 
   3.9514798758444433`*^9, 3.951480324053052*^9, 3.951480355118967*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"657faf17-96cd-484c-ba95-d5194054481d"]
}, Open  ]],

Cell["Add in the \[Tau] terms by conjugating the fluxes", "Text",
 CellChangeTimes->{{3.948538472445264*^9, 
  3.948538494168829*^9}},ExpressionUUID->"70fc073d-8a2b-4388-88d4-\
0235ac66f03b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetryTermLinear", "[", 
   RowBox[{"fluxes_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "k"}], ")"}]}], "&"}], "/@", "fluxes"}], ",", 
        "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Variables", "[", "Gall", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"vars", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], "->", "l"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varsall", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"vars", ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"-", "vars"}], ",", "4"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"row", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"SymmetryTermLinear", "[", 
     RowBox[{"varsall", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "ks"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "row", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "0", "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"massmatrix", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", "row", "}"}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixRank"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.948538505664637*^9, 3.948538573929452*^9}, {
  3.9485386263694887`*^9, 3.94853873751162*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"c78cd7b1-56ef-4732-8429-c0bdaa9b656d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.948538660621477*^9, 3.9485387377883463`*^9}, 
   3.9514798758561687`*^9, 3.9514803594553547`*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"8fae219f-110b-4bac-a4fd-e7f0b371b892"],

Cell[BoxData["90"], "Output",
 CellChangeTimes->{{3.948538660621477*^9, 3.9485387377883463`*^9}, 
   3.9514798758561687`*^9, 3.951480359456669*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"0cc88638-4813-42eb-ad21-342f7fe2be21"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{870, 1371},
WindowMargins->{{Automatic, -206}, {918, Automatic}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (December 26, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7fd4ba36-11c7-4b71-97fc-d7863cdceefb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 53, "Subsection",ExpressionUUID->"89a88331-5923-4c99-9668-28f05600a1de"],
Cell[765, 27, 291, 6, 49, "Input",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],
Cell[CellGroupData[{
Cell[1081, 37, 238, 4, 43, "Subsubsection",ExpressionUUID->"65e97b51-425c-43de-83bf-cba0622e4fa6"],
Cell[1322, 43, 161, 3, 33, "Text",ExpressionUUID->"81ad3220-4e70-4e93-b20b-ea7cd11f5113"],
Cell[CellGroupData[{
Cell[1508, 50, 6900, 195, 289, "Input",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],
Cell[8411, 247, 4442, 67, 70, "Message",ExpressionUUID->"2bee798a-b812-4b94-ab10-2cbd41c3e701"]
}, Open  ]],
Cell[12868, 317, 218, 5, 33, "Text",ExpressionUUID->"f02c82dd-48de-4212-8281-304e927809d0"],
Cell[13089, 324, 5696, 152, 587, "Input",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"]
}, Closed]],
Cell[CellGroupData[{
Cell[18822, 481, 224, 4, 35, "Subsubsection",ExpressionUUID->"b7531311-279e-48b5-9695-b29d87022c09"],
Cell[19049, 487, 147, 3, 33, "Text",ExpressionUUID->"efeb7aca-bb08-409a-8c81-eba6d03bab58"],
Cell[19199, 492, 1984, 48, 131, "Input",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],
Cell[21186, 542, 187, 3, 33, "Text",ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-1ece960ea5ba"],
Cell[21376, 547, 844, 25, 117, "Input",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],
Cell[22223, 574, 224, 4, 33, "Text",ExpressionUUID->"fa56eb51-bc6a-4680-b1a7-f5a29cc5dfbf"],
Cell[22450, 580, 814, 19, 49, "Input",ExpressionUUID->"52b546db-f61d-4c11-99f0-344edbadb2b7"],
Cell[23267, 601, 167, 3, 33, "Text",ExpressionUUID->"01eed8c5-8641-440c-bf87-c286d28bc932"],
Cell[23437, 606, 564, 14, 49, "Input",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],
Cell[24004, 622, 279, 4, 33, "Text",ExpressionUUID->"4496fbbb-a60a-4e76-b671-d771996ee772"],
Cell[24286, 628, 1300, 33, 31, "Input",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],
Cell[25589, 663, 158, 3, 33, "Text",ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-fa53ed837b22"],
Cell[CellGroupData[{
Cell[25772, 670, 2495, 69, 174, "Input",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],
Cell[28270, 741, 4426, 86, 70, "Output",ExpressionUUID->"c4e50a4c-285c-4463-a5c0-6d730b25a106"],
Cell[32699, 829, 4292, 79, 70, "Output",ExpressionUUID->"dca887fb-b6f3-43e7-94aa-5d39fe58f28d"],
Cell[36994, 910, 4350, 82, 70, "Output",ExpressionUUID->"c065dc01-9155-422d-994f-d5578fc09c9b"],
Cell[41347, 994, 4396, 86, 70, "Output",ExpressionUUID->"82a054b3-42bf-465f-8141-41b96e06d03b"]
}, Open  ]],
Cell[45758, 1083, 157, 3, 33, "Text",ExpressionUUID->"93830b97-70b9-431e-8cb8-acf3545a8462"],
Cell[CellGroupData[{
Cell[45940, 1090, 1259, 31, 131, "Input",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"],
Cell[47202, 1123, 1811, 25, 70, "Output",ExpressionUUID->"a6625d5a-7bb9-44b7-805c-9455a76ea17f"],
Cell[49016, 1150, 1811, 25, 70, "Output",ExpressionUUID->"b04d9a55-4ff8-479b-a7ab-4539e36f55da"],
Cell[50830, 1177, 1811, 25, 70, "Output",ExpressionUUID->"8ef70295-850a-4d90-aaaf-494708a36d44"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[52690, 1208, 342, 5, 35, "Subsubsection",ExpressionUUID->"50559494-a4d3-4563-b579-c328830f6d23"],
Cell[53035, 1215, 218, 4, 33, "Text",ExpressionUUID->"a7d1ab0a-6070-4220-92af-8465a51371fd"],
Cell[53256, 1221, 4270, 115, 209, "Input",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],
Cell[57529, 1338, 238, 4, 33, "Text",ExpressionUUID->"59ce6c69-a5dd-42c3-86df-e8da5b3cba4b"],
Cell[57770, 1344, 1904, 42, 182, "Input",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],
Cell[59677, 1388, 241, 4, 33, "Text",ExpressionUUID->"9402baa7-6f63-43a2-bd0c-39256b2a4fc1"],
Cell[59921, 1394, 1326, 35, 90, "Input",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],
Cell[61250, 1431, 161, 3, 33, "Text",ExpressionUUID->"714eab79-8ff0-45bd-8225-68838b51e44c"],
Cell[61414, 1436, 1840, 46, 192, "Input",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],
Cell[63257, 1484, 158, 3, 33, "Text",ExpressionUUID->"05bb2503-d235-457b-b5f8-b62cdefef0d6"],
Cell[63418, 1489, 3444, 79, 131, "Input",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],
Cell[66865, 1570, 234, 4, 33, "Text",ExpressionUUID->"74830af5-f10c-4df7-9c43-cea63e38cda6"],
Cell[67102, 1576, 3157, 98, 193, "Input",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],
Cell[70262, 1676, 204, 3, 33, "Text",ExpressionUUID->"26c9de74-d6e9-4513-9cb3-e1e6c694d5ad"],
Cell[70469, 1681, 1136, 37, 70, "Input",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],
Cell[71608, 1720, 1371, 46, 34, "Text",ExpressionUUID->"f74b230b-d823-4c2c-9f42-eb84918a40ac"],
Cell[72982, 1768, 1349, 34, 90, "Input",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],
Cell[74334, 1804, 149, 3, 33, "Text",ExpressionUUID->"1adc313c-86a3-4805-ab93-6cee63c44c48"],
Cell[74486, 1809, 3816, 106, 294, "Input",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],
Cell[78305, 1917, 218, 5, 33, "Text",ExpressionUUID->"6b7613c7-3c69-4ca0-8994-ed10fe79c436"],
Cell[78526, 1924, 899, 24, 29, "Input",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],
Cell[79428, 1950, 263, 4, 33, "Text",ExpressionUUID->"59f385f1-2c8c-4d79-8204-84bf9d594a09"],
Cell[79694, 1956, 5761, 162, 287, "Input",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],
Cell[85458, 2120, 169, 3, 33, "Text",ExpressionUUID->"15f9d89e-878a-47f7-8fe8-9d7a6d4ea6b1"],
Cell[85630, 2125, 6291, 173, 306, "Input",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Closed]],
Cell[CellGroupData[{
Cell[91958, 2303, 171, 3, 35, "Subsubsection",ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-dead9643d293"],
Cell[92132, 2308, 166, 3, 33, "Text",ExpressionUUID->"5c28aba0-4937-493c-a942-f1b37213fb8c"],
Cell[92301, 2313, 3371, 97, 196, "Input",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],
Cell[95675, 2412, 279, 4, 33, "Text",ExpressionUUID->"57086527-0fbe-470d-8406-df93d4257714"],
Cell[95957, 2418, 6161, 159, 274, "Input",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],
Cell[102121, 2579, 151, 3, 33, "Text",ExpressionUUID->"0316c745-4477-460e-a296-14ee29148097"],
Cell[102275, 2584, 1248, 37, 49, "Input",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],
Cell[103526, 2623, 149, 3, 33, "Text",ExpressionUUID->"7b11a8de-cb95-4134-b5a5-b45b68a544bc"],
Cell[103678, 2628, 393, 12, 29, "Input",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],
Cell[104074, 2642, 4878, 115, 233, "Input",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],
Cell[108955, 2759, 161, 3, 33, "Text",ExpressionUUID->"8888acc9-62a3-485f-8438-086604497141"],
Cell[109119, 2764, 601, 16, 29, "Input",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],
Cell[109723, 2782, 245, 4, 33, "Text",ExpressionUUID->"2340918b-5f0b-4ad9-a1be-5ae5985d9a7d"],
Cell[109971, 2788, 1472, 36, 111, "Input",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],
Cell[111446, 2826, 302, 5, 33, "Text",ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-050fdebee452"],
Cell[111751, 2833, 934, 22, 99, "Input",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],
Cell[112688, 2857, 214, 4, 33, "Text",ExpressionUUID->"6828f15c-3e4e-453f-a4b8-be8dbb1f9f4d"],
Cell[112905, 2863, 1064, 30, 90, "Input",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[114018, 2899, 167, 3, 53, "Subsection",ExpressionUUID->"5139f4f1-23a6-45e9-bad8-3408905ab021"],
Cell[CellGroupData[{
Cell[114210, 2906, 170, 3, 43, "Subsubsection",ExpressionUUID->"1c269487-8f06-4de9-8f27-593362566a5f"],
Cell[114383, 2911, 273, 6, 33, "Text",ExpressionUUID->"03fa18c3-46af-4fd1-aa82-77252b8960aa"],
Cell[114659, 2919, 254, 4, 33, "Text",ExpressionUUID->"4928f43a-3df2-495d-927a-22942dab4636"],
Cell[114916, 2925, 718, 20, 49, "Input",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],
Cell[115637, 2947, 185, 3, 33, "Text",ExpressionUUID->"02059042-8208-41dd-866e-85dae9a5b689"],
Cell[115825, 2952, 3792, 92, 397, "Input",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],
Cell[119620, 3046, 298, 7, 33, "Text",ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-eae916df3fdc"],
Cell[119921, 3055, 6735, 163, 713, "Input",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],
Cell[CellGroupData[{
Cell[126693, 3223, 192, 3, 35, "Subsubsection",ExpressionUUID->"fcd73b37-2880-4283-823c-b5173a43df93"],
Cell[126888, 3228, 238, 4, 33, "Text",ExpressionUUID->"920b9fdd-732e-49fb-9b4e-2e86c315bdaa"],
Cell[CellGroupData[{
Cell[127151, 3236, 5505, 137, 437, "Input",ExpressionUUID->"5b423d4b-a08f-4b1d-a6e8-feec1458130d"],
Cell[132659, 3375, 660, 11, 70, "Output",ExpressionUUID->"af2428c4-28cb-44a0-8182-c1414d1cd3a1"]
}, Open  ]],
Cell[133334, 3389, 183, 3, 33, "Text",ExpressionUUID->"6d2c2408-27d5-4de1-a7fe-02f01441cf40"],
Cell[CellGroupData[{
Cell[133542, 3396, 491, 11, 49, "Input",ExpressionUUID->"5ca35379-c12a-41d8-9a1d-69528ad9e2ad"],
Cell[134036, 3409, 4272, 119, 70, "Output",ExpressionUUID->"3f4c8332-d2b4-4ffd-8533-7d16b4359da4"],
Cell[138311, 3530, 894, 13, 70, "Output",ExpressionUUID->"6619e277-c53b-47fd-883b-0dbbc2be5576"]
}, Open  ]],
Cell[139220, 3546, 199, 4, 33, "Text",ExpressionUUID->"e8919f65-639a-4948-a092-125c9d437828"],
Cell[CellGroupData[{
Cell[139444, 3554, 1374, 41, 127, "Input",ExpressionUUID->"4b733d11-bbc1-48a2-9fa5-581b5ef1aff7"],
Cell[140821, 3597, 10972, 344, 70, "Output",ExpressionUUID->"4dbdf445-dfb2-4e50-9856-69dd07c44423"]
}, Open  ]],
Cell[151808, 3944, 180, 3, 33, "Text",ExpressionUUID->"d91e39b3-cc09-423d-928b-c590ba67de8d"],
Cell[151991, 3949, 1081, 30, 131, "Input",ExpressionUUID->"8ac7cab0-d764-44bd-8e9b-67339fbc5d70"],
Cell[CellGroupData[{
Cell[153097, 3983, 230, 4, 29, "Input",ExpressionUUID->"bfc84f09-baa4-4c84-b181-80179c340cf0"],
Cell[153330, 3989, 2622, 75, 70, "Output",ExpressionUUID->"49763e1a-7b88-4140-92ce-1d46d37ea545"]
}, Open  ]],
Cell[155967, 4067, 1497, 39, 254, "Input",ExpressionUUID->"a559b1c5-9755-4d5a-a22c-716c05fa4288"],
Cell[CellGroupData[{
Cell[157489, 4110, 277, 7, 29, "Input",ExpressionUUID->"0cdff364-55f1-4575-94d0-2394734ce4f4"],
Cell[157769, 4119, 1589, 41, 70, "Output",ExpressionUUID->"8c58452e-84c7-4440-85e8-bd96a52b6b65"]
}, Open  ]],
Cell[159373, 4163, 187, 3, 33, "Text",ExpressionUUID->"0e2b6aa8-3c39-4f88-93c4-2e0570c825af"],
Cell[CellGroupData[{
Cell[159585, 4170, 1752, 48, 213, "Input",ExpressionUUID->"30cba345-171f-48a2-9122-cd19748ff96c"],
Cell[161340, 4220, 2013, 56, 70, "Output",ExpressionUUID->"19f53d1d-901a-42e1-86ca-b5465d9c3dac"]
}, Open  ]],
Cell[163368, 4279, 247, 6, 33, "Text",ExpressionUUID->"9e173a17-5509-43b5-aadf-1d47704e7cd8"],
Cell[CellGroupData[{
Cell[163640, 4289, 1580, 50, 172, "Input",ExpressionUUID->"af1590cc-27de-45af-bd87-b8e6576aae91"],
Cell[165223, 4341, 622, 12, 70, "Output",ExpressionUUID->"60d742f9-9b1d-404b-9e66-502eefd27bcb"],
Cell[165848, 4355, 517, 11, 70, "Print",ExpressionUUID->"ece12075-fa20-4a06-a4c1-106f8290b2c1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[166414, 4372, 191, 3, 35, "Subsubsection",ExpressionUUID->"4c743437-9f0e-45b0-a535-4275fc452baa"],
Cell[166608, 4377, 154, 2, 33, "Text",ExpressionUUID->"2ca97f08-0236-4094-878a-cb78d982465e"],
Cell[166765, 4381, 1386, 30, 90, "Input",ExpressionUUID->"253f0bbb-2552-40b9-8a80-1be2e8b3ef8f"],
Cell[168154, 4413, 156, 3, 33, "Text",ExpressionUUID->"9c40d138-726b-45b8-9620-f9ff9934c7f4"],
Cell[CellGroupData[{
Cell[168335, 4420, 2263, 68, 111, "Input",ExpressionUUID->"3b0ee1bd-932c-40c0-b560-d19a30ca35ac"],
Cell[170601, 4490, 26319, 477, 70, "Output",ExpressionUUID->"99fd6718-1ad8-44b2-abb0-3d52bc1eb1fa"]
}, Open  ]],
Cell[196935, 4970, 184, 3, 33, "Text",ExpressionUUID->"58e6e496-5866-4dc6-9062-a1875cc9e91a"],
Cell[CellGroupData[{
Cell[197144, 4977, 1251, 36, 70, "Input",ExpressionUUID->"b3305796-6efb-4946-964d-1620df949229"],
Cell[198398, 5015, 1179, 36, 70, "Output",ExpressionUUID->"1dd66e90-523d-42d0-98be-fc97e8e152c4"]
}, Open  ]],
Cell[199592, 5054, 219, 4, 33, "Text",ExpressionUUID->"dea26c97-8c1e-40a5-b450-ce8f6f183d9c"],
Cell[199814, 5060, 864, 24, 49, "Input",ExpressionUUID->"1df6ed9d-096c-4ad7-abc8-b1bb0b1d39af"],
Cell[200681, 5086, 637, 18, 40, "Input",ExpressionUUID->"dac29e9a-2ef8-4ac0-9ab9-3cdd49233792"],
Cell[CellGroupData[{
Cell[201343, 5108, 1206, 38, 51, "Input",ExpressionUUID->"e822a1ae-4814-42e9-a66a-3608e47a588c"],
Cell[202552, 5148, 741, 19, 70, "Output",ExpressionUUID->"d8c56d02-b42c-4876-a8f0-6cb72af2d857"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[203342, 5173, 317, 5, 35, "Subsubsection",ExpressionUUID->"82181ef6-49a5-4397-a1cb-96f7d2381dd0"],
Cell[203662, 5180, 238, 4, 33, "Text",ExpressionUUID->"5a087a90-6a3f-4f2e-8fdf-3bfa34df4b76"],
Cell[CellGroupData[{
Cell[203925, 5188, 5345, 142, 376, "Input",ExpressionUUID->"bdb7d575-0a5f-4169-9ef4-03708351792a"],
Cell[209273, 5332, 443, 8, 70, "Output",ExpressionUUID->"8cece827-d442-4553-afea-800638981e91"],
Cell[209719, 5342, 442, 8, 70, "Output",ExpressionUUID->"5965efb9-d7f1-4441-a22e-272e402c0feb"]
}, Open  ]],
Cell[210176, 5353, 183, 3, 33, "Text",ExpressionUUID->"bce8f411-04ab-4a96-8033-821e13329727"],
Cell[CellGroupData[{
Cell[210384, 5360, 593, 12, 49, "Input",ExpressionUUID->"a1db74df-d61e-417f-b75e-1d2a8d2e456c"],
Cell[210980, 5374, 13790, 406, 70, "Output",ExpressionUUID->"33a7a7e9-50a4-4fe1-be5d-c2071e91e50f"],
Cell[224773, 5782, 552, 8, 70, "Output",ExpressionUUID->"c23606c8-6350-41c1-99e2-28e609f84026"]
}, Open  ]],
Cell[CellGroupData[{
Cell[225362, 5795, 746, 21, 29, "Input",ExpressionUUID->"a22cfe0b-5372-4685-87e1-8c399e4fc28f"],
Cell[226111, 5818, 2968, 80, 70, "Output",ExpressionUUID->"882c2541-ea05-42f8-b436-ec728eacf19c"]
}, Open  ]],
Cell[229094, 5901, 199, 4, 33, "Text",ExpressionUUID->"b995fc3c-6ab2-47b4-98b4-3e2497111f6a"],
Cell[CellGroupData[{
Cell[229318, 5909, 1484, 42, 127, "Input",ExpressionUUID->"4a4f967a-ac91-4af4-bd5d-78d2e8378199"],
Cell[230805, 5953, 38049, 1211, 70, "Output",ExpressionUUID->"1cae38d7-fc8f-432f-b2bd-8bac1455920d"]
}, Open  ]],
Cell[268869, 7167, 215, 4, 33, "Text",ExpressionUUID->"a66b1e18-82b6-478e-a945-c50a5ec570b8"],
Cell[CellGroupData[{
Cell[269109, 7175, 5169, 134, 483, "Input",ExpressionUUID->"a634834e-da84-4876-90cd-33241050fcbd"],
Cell[274281, 7311, 10609, 297, 70, "Output",ExpressionUUID->"3c4bc9de-25e4-4e5b-b14f-c877c5c6df84"],
Cell[284893, 7610, 1449, 33, 70, "Output",ExpressionUUID->"b0e605a0-166a-4bd7-a955-3b5f20fc3ac9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[286379, 7648, 1788, 44, 213, "Input",ExpressionUUID->"da290d20-5db4-4202-ad8b-a559bc29cb24"],
Cell[CellGroupData[{
Cell[288192, 7696, 751, 13, 70, "Print",ExpressionUUID->"7831e9f1-a45e-4100-ab6c-9fcb14ee0d85"],
Cell[288946, 7711, 751, 13, 70, "Print",ExpressionUUID->"16742174-49f9-4fc1-9617-de13af219bce"],
Cell[289700, 7726, 751, 13, 70, "Print",ExpressionUUID->"1befc6cc-8fa4-4b10-a46e-e670ea53539b"],
Cell[290454, 7741, 751, 13, 70, "Print",ExpressionUUID->"e9c95f0d-ba5e-4cc2-b980-679c97cc2809"],
Cell[291208, 7756, 751, 13, 70, "Print",ExpressionUUID->"c85d1a10-fda8-4fc5-a358-1b0ac21e4be7"],
Cell[291962, 7771, 751, 13, 70, "Print",ExpressionUUID->"67a86bca-8278-4474-bca9-eaaa6add342f"],
Cell[292716, 7786, 751, 13, 70, "Print",ExpressionUUID->"45199f0a-ac42-4a92-88c9-da887c564b9b"],
Cell[293470, 7801, 751, 13, 70, "Print",ExpressionUUID->"9c50ece7-53cd-4125-9a34-7fcd2a252447"],
Cell[294224, 7816, 751, 13, 70, "Print",ExpressionUUID->"f90619d1-bfb6-4bf5-9d36-15a600c16836"],
Cell[294978, 7831, 752, 13, 70, "Print",ExpressionUUID->"58e75dd4-80d8-4692-842a-23753bef8a33"],
Cell[295733, 7846, 752, 13, 70, "Print",ExpressionUUID->"e42621a4-3261-479e-b20b-9361164ac7e1"],
Cell[296488, 7861, 752, 13, 70, "Print",ExpressionUUID->"d7ce5b65-294e-4ddb-ad09-f4977a256cb6"],
Cell[297243, 7876, 754, 13, 70, "Print",ExpressionUUID->"fe4eb2e3-0e51-4f71-8023-2d34e22d7279"],
Cell[298000, 7891, 754, 13, 70, "Print",ExpressionUUID->"1b94aca1-875c-4522-bfa9-9a23049749e3"],
Cell[298757, 7906, 752, 13, 70, "Print",ExpressionUUID->"e6e6f8d5-fccf-4c7d-abd1-a45e4cd76502"],
Cell[299512, 7921, 752, 13, 70, "Print",ExpressionUUID->"b4da9b5b-130e-4168-a3a1-891e2d2eb19b"],
Cell[300267, 7936, 754, 13, 70, "Print",ExpressionUUID->"cc970ebe-ee30-4a66-91bf-839fffaa0c96"],
Cell[301024, 7951, 752, 13, 70, "Print",ExpressionUUID->"d832553f-7044-4f28-b7e5-2d666ff368ac"],
Cell[301779, 7966, 752, 13, 70, "Print",ExpressionUUID->"7bb22838-5841-44d9-b328-c4a6a387ae63"],
Cell[302534, 7981, 754, 13, 70, "Print",ExpressionUUID->"0527cd63-6855-4859-bcfa-41df3a8abf19"],
Cell[303291, 7996, 752, 13, 70, "Print",ExpressionUUID->"aba4244a-eee6-4cbf-8eae-b57a42254bec"],
Cell[304046, 8011, 754, 13, 70, "Print",ExpressionUUID->"da3b67c8-176e-4d58-8e14-080f0c3dcd62"],
Cell[304803, 8026, 752, 13, 70, "Print",ExpressionUUID->"f148943d-19b3-455b-9867-f6b95a9cc079"],
Cell[305558, 8041, 752, 13, 70, "Print",ExpressionUUID->"70054c98-4fb7-469a-a315-2b323324e388"],
Cell[306313, 8056, 754, 13, 70, "Print",ExpressionUUID->"2d65d097-1721-44a4-8436-65c9ca31f260"],
Cell[307070, 8071, 752, 13, 70, "Print",ExpressionUUID->"a4a1e5a5-e08d-4782-9935-27720087d07c"],
Cell[307825, 8086, 752, 13, 70, "Print",ExpressionUUID->"9298d644-4b85-4d16-9bbf-5d2744c0923a"],
Cell[308580, 8101, 752, 13, 70, "Print",ExpressionUUID->"ca9121d3-22aa-440e-8713-37987ab6f78c"],
Cell[309335, 8116, 754, 13, 70, "Print",ExpressionUUID->"49e9a4ec-c526-49f5-b4e0-dc3fd635482a"],
Cell[310092, 8131, 752, 13, 70, "Print",ExpressionUUID->"5f26690e-7616-4d37-99d2-03e555342489"],
Cell[310847, 8146, 754, 13, 70, "Print",ExpressionUUID->"1d7516c7-8f60-4b58-a263-1265750ca981"],
Cell[311604, 8161, 752, 13, 70, "Print",ExpressionUUID->"4434ec4b-c4f7-48ce-b8b0-dffc146ac774"],
Cell[312359, 8176, 752, 13, 70, "Print",ExpressionUUID->"372dba99-99d0-428f-8ba8-6f971b321d79"],
Cell[313114, 8191, 752, 13, 70, "Print",ExpressionUUID->"0bf1c841-8ab1-4801-ae51-46448e42b7b6"],
Cell[313869, 8206, 752, 13, 70, "Print",ExpressionUUID->"79d9f25b-58c0-4c4f-86a9-df91080eb19e"],
Cell[314624, 8221, 752, 13, 70, "Print",ExpressionUUID->"f9364787-6a16-4003-95b5-6c37e4dd4ef8"]
}, Open  ]],
Cell[315391, 8237, 420, 7, 70, "Output",ExpressionUUID->"d38e0d01-887e-4f22-ad6e-d815418a5176"]
}, Open  ]],
Cell[315826, 8247, 158, 3, 33, "Text",ExpressionUUID->"9a40f9ca-4c2b-4f49-9710-811f81c3d22c"],
Cell[CellGroupData[{
Cell[316009, 8254, 1883, 48, 254, "Input",ExpressionUUID->"f30feee9-2850-44bb-b0dd-56f1631c03b4"],
Cell[CellGroupData[{
Cell[317917, 8306, 600, 13, 70, "Print",ExpressionUUID->"e07043ba-c203-4d00-847d-f87784ae4f25"],
Cell[318520, 8321, 599, 13, 70, "Print",ExpressionUUID->"f138f19a-9565-4861-b996-e05d9a7f0c84"],
Cell[319122, 8336, 601, 13, 70, "Print",ExpressionUUID->"983d381d-d982-4512-ad58-707ae568b987"],
Cell[319726, 8351, 523, 11, 70, "Print",ExpressionUUID->"0d3b1305-5fd2-439e-a2ca-02e4b958fcf3"],
Cell[320252, 8364, 601, 13, 70, "Print",ExpressionUUID->"f9e34c07-fb43-4c62-a3c7-6db8cf578424"],
Cell[320856, 8379, 601, 13, 70, "Print",ExpressionUUID->"667dd131-5acc-408c-baa4-4837f67c4049"],
Cell[321460, 8394, 599, 13, 70, "Print",ExpressionUUID->"14f05eb1-e53d-4e23-8d0d-3792ab0ffdc3"],
Cell[322062, 8409, 601, 13, 70, "Print",ExpressionUUID->"217ee9c7-fa8f-4267-8e2e-8fe70fc2708c"],
Cell[322666, 8424, 601, 13, 70, "Print",ExpressionUUID->"b76dd775-ce80-4ecc-b8b7-3172a1992380"],
Cell[323270, 8439, 600, 13, 70, "Print",ExpressionUUID->"badf258b-821d-42d1-b73d-d6b8c5de9e75"],
Cell[323873, 8454, 601, 13, 70, "Print",ExpressionUUID->"e49ca250-cb8a-4c08-8c45-5b3cfd0e4d94"],
Cell[324477, 8469, 600, 13, 70, "Print",ExpressionUUID->"ac1ee8a0-aabb-4d18-9848-c289ce132050"],
Cell[325080, 8484, 602, 13, 70, "Print",ExpressionUUID->"5816fef5-409c-4a19-81ae-291cbb3bad3f"],
Cell[325685, 8499, 600, 13, 70, "Print",ExpressionUUID->"0941e4f6-1fb2-4124-8ab8-824c55a44eab"],
Cell[326288, 8514, 598, 13, 70, "Print",ExpressionUUID->"7b152fc2-d8cd-4102-8387-77ebb32919a8"],
Cell[326889, 8529, 602, 13, 70, "Print",ExpressionUUID->"9872fb77-d374-456a-81bc-0991d8a289e1"],
Cell[327494, 8544, 600, 13, 70, "Print",ExpressionUUID->"c7e4afca-d5b6-4c60-967d-f06da7ff6aeb"],
Cell[328097, 8559, 601, 13, 70, "Print",ExpressionUUID->"02d44e4e-782d-45c4-b7a8-6e450043b77d"],
Cell[328701, 8574, 602, 13, 70, "Print",ExpressionUUID->"e7ebd5e0-022d-4d3f-9e30-59c130f1e9cb"],
Cell[329306, 8589, 599, 13, 70, "Print",ExpressionUUID->"0412d8a4-0651-4eee-94c9-eddc95bb81ac"]
}, Open  ]]
}, Open  ]],
Cell[329932, 8606, 1939, 49, 274, "Input",ExpressionUUID->"d5a8836e-a5fc-48df-a78c-59f592b1f895"],
Cell[CellGroupData[{
Cell[331896, 8659, 326, 8, 29, "Input",ExpressionUUID->"f4833856-fbb2-4d5c-a338-c7fc93377c6e"],
Cell[332225, 8669, 5976, 168, 70, "Output",ExpressionUUID->"9201b9e6-fc7b-4c42-85f7-063b17ba585f"]
}, Open  ]],
Cell[338216, 8840, 175, 3, 33, "Text",ExpressionUUID->"05ed544d-b0cf-48e9-88ad-159f01e4f0da"],
Cell[CellGroupData[{
Cell[338416, 8847, 1891, 45, 131, "Input",ExpressionUUID->"a8a46e22-d36d-4379-a1fd-4095ff3cd685"],
Cell[340310, 8894, 796, 12, 70, "Output",ExpressionUUID->"abaee2fc-b2bf-4c3c-a235-3e1e9b729104"],
Cell[341109, 8908, 1340, 31, 70, "Output",ExpressionUUID->"1d39aef7-7fc5-4e2b-abda-ab7c40506b03"],
Cell[342452, 8941, 2363, 60, 70, "Output",ExpressionUUID->"4275d126-3070-4a59-a267-0bf2790680f2"],
Cell[344818, 9003, 1049, 20, 70, "Output",ExpressionUUID->"221b5a1c-a543-4902-9373-f41a3722cdcf"],
Cell[345870, 9025, 956, 16, 70, "Output",ExpressionUUID->"607bf715-7d45-4eaa-a6d6-2d77bd479221"]
}, Open  ]],
Cell[346841, 9044, 247, 6, 33, "Text",ExpressionUUID->"c08295d8-a49e-4de9-a3ed-a55c0968604d"],
Cell[CellGroupData[{
Cell[347113, 9054, 1580, 50, 172, "Input",ExpressionUUID->"97f57006-ac33-4d72-99b3-03c12f83eec7"],
Cell[348696, 9106, 294, 6, 70, "Output",ExpressionUUID->"6d0a4dea-5b0b-489b-83b0-444ebb7fbb68"],
Cell[348993, 9114, 268, 6, 70, "Print",ExpressionUUID->"34e1959c-041d-4913-828a-b41434c38925"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349298, 9125, 2795, 74, 335, "Input",ExpressionUUID->"0fa3dfcb-44ae-48e2-a63c-2fa94f9d437d"],
Cell[CellGroupData[{
Cell[352118, 9203, 917, 22, 70, "Print",ExpressionUUID->"693341bf-e73f-481d-8721-f951e79f27cc"],
Cell[353038, 9227, 916, 22, 70, "Print",ExpressionUUID->"d2e6cd10-bf61-493e-93bc-3ea4fd7445b5"],
Cell[353957, 9251, 916, 22, 70, "Print",ExpressionUUID->"2edcaeff-5e35-4c2e-8c73-1741da50d521"],
Cell[354876, 9275, 920, 22, 70, "Print",ExpressionUUID->"504c40df-1139-4800-a492-c4fe9434122b"],
Cell[355799, 9299, 923, 22, 70, "Print",ExpressionUUID->"3a440a43-df2e-4836-826e-0aaad10cf466"],
Cell[356725, 9323, 920, 22, 70, "Print",ExpressionUUID->"ef3762d4-2842-451c-bb29-3f64e4bbb901"],
Cell[357648, 9347, 921, 22, 70, "Print",ExpressionUUID->"a1938ea5-0bf3-4fa5-bd16-53dc9863448d"],
Cell[358572, 9371, 921, 22, 70, "Print",ExpressionUUID->"60bbce4e-87a3-4a2f-b815-603a71c0d3e5"],
Cell[359496, 9395, 925, 22, 70, "Print",ExpressionUUID->"2953d6b2-20d2-4cb2-9790-76efb943d914"],
Cell[360424, 9419, 921, 22, 70, "Print",ExpressionUUID->"2588cab6-8321-4545-b0b3-642110341020"],
Cell[361348, 9443, 921, 22, 70, "Print",ExpressionUUID->"3a7ac245-5815-481d-8116-a1c67df47f0d"],
Cell[362272, 9467, 921, 22, 70, "Print",ExpressionUUID->"f605dc73-298f-4b86-a986-85c7cfa2b6c7"],
Cell[363196, 9491, 921, 22, 70, "Print",ExpressionUUID->"b26c9dab-8024-493e-acaa-513232ff976f"],
Cell[364120, 9515, 918, 22, 70, "Print",ExpressionUUID->"9ffd8e9b-fdc6-4228-b770-9a69a26952e6"],
Cell[365041, 9539, 919, 22, 70, "Print",ExpressionUUID->"8c2b7da9-bc0d-434b-91f6-bf206c6a166a"],
Cell[365963, 9563, 920, 22, 70, "Print",ExpressionUUID->"29fb92b8-6aa1-41fe-a359-35e3cb0ec06f"],
Cell[366886, 9587, 917, 22, 70, "Print",ExpressionUUID->"ab6b5dae-3155-4ba7-80f6-c0d9c1569370"],
Cell[367806, 9611, 919, 22, 70, "Print",ExpressionUUID->"83a410fb-bf6f-4ac5-8cac-46fba4641d47"],
Cell[368728, 9635, 920, 22, 70, "Print",ExpressionUUID->"9d73a201-c4c7-4aa3-b192-30c9961528a0"],
Cell[369651, 9659, 919, 22, 70, "Print",ExpressionUUID->"9ec05ee6-4a47-4c2b-ac9e-595722a5b7c9"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[370631, 9688, 187, 3, 35, "Subsubsection",ExpressionUUID->"055ea94a-b654-4284-8464-ffa664ffcd44"],
Cell[370821, 9693, 299, 5, 33, "Text",ExpressionUUID->"0ecdcd72-46d5-40b7-bf47-6a9860b6322e"],
Cell[CellGroupData[{
Cell[371145, 9702, 2920, 82, 364, "Input",ExpressionUUID->"44122c41-4421-4353-8a79-f5338e627eaa"],
Cell[374068, 9786, 1177, 17, 33, "Output",ExpressionUUID->"0411f3d4-7123-430b-8e5f-74d043eb3487"],
Cell[375248, 9805, 1177, 17, 33, "Output",ExpressionUUID->"7ee302c0-ab95-4d85-b4da-09330035a92e"],
Cell[376428, 9824, 1372, 22, 33, "Output",ExpressionUUID->"6f522840-63ed-4ea5-a84f-ab1150c8a238"],
Cell[377803, 9848, 5580, 138, 238, "Output",ExpressionUUID->"fd25f553-5bbc-40cb-8934-d0045e8a176f"],
Cell[383386, 9988, 1426, 25, 46, "Output",ExpressionUUID->"b70f8a26-8902-4285-9d8c-218ec1937f56"]
}, Open  ]],
Cell[384827, 10016, 167, 3, 33, "Text",ExpressionUUID->"1131a1f7-0826-4e57-a085-30f86f18115f"],
Cell[CellGroupData[{
Cell[385019, 10023, 1309, 40, 51, "Input",ExpressionUUID->"107d1019-0c76-4109-b964-b3d4f96e3eba"],
Cell[386331, 10065, 510, 14, 49, "Output",ExpressionUUID->"7924d715-c9e0-479f-9d3e-fb6b24aca00a"]
}, Open  ]],
Cell[386856, 10082, 175, 3, 33, "Text",ExpressionUUID->"6de5a52f-5fca-42bd-9a54-eefc19cf9855"],
Cell[387034, 10087, 371, 8, 29, "Input",ExpressionUUID->"e9a8e2b8-3a09-4cee-85be-371c063c909d"],
Cell[CellGroupData[{
Cell[387430, 10099, 796, 17, 70, "Input",ExpressionUUID->"0eb4c242-ca87-41ac-ab2e-647e2006579c"],
Cell[388229, 10118, 2301, 55, 196, "Output",ExpressionUUID->"a92e108f-5268-460b-a318-7bd291d30995"],
Cell[390533, 10175, 2964, 82, 217, "Output",ExpressionUUID->"165c24a9-4167-47d0-a601-2e468188537d"]
}, Open  ]],
Cell[393512, 10260, 167, 3, 33, "Text",ExpressionUUID->"e4fb1535-7a76-486d-871f-542b14785036"],
Cell[393682, 10265, 759, 22, 43, "Input",ExpressionUUID->"f8d192d0-ef63-484d-9ac2-4525b5a23844"],
Cell[394444, 10289, 1912, 55, 70, "Input",ExpressionUUID->"612e1470-56ed-4066-8e29-68e7ab685a56"],
Cell[CellGroupData[{
Cell[396381, 10348, 1078, 26, 29, "Input",ExpressionUUID->"763dd4a9-77c9-455a-a67b-dc1f11a379b1"],
Cell[397462, 10376, 19424, 363, 227, "Output",ExpressionUUID->"6769b597-fa97-4332-bca4-5915387f115c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[416935, 10745, 187, 3, 43, "Subsubsection",ExpressionUUID->"d6e3c39c-4380-4de7-97c2-ff066ec1df5f"],
Cell[417125, 10750, 399, 9, 49, "Input",ExpressionUUID->"c867ebb3-0c67-4ba8-826a-b9b73a98437b"],
Cell[417527, 10761, 1393, 39, 165, "Input",ExpressionUUID->"35c6b72e-66f6-409f-8909-869adc53430f"],
Cell[418923, 10802, 173, 3, 33, "Text",ExpressionUUID->"d0e03b91-6106-493a-b6c0-c02272e7f2f1"],
Cell[CellGroupData[{
Cell[419121, 10809, 610, 17, 49, "Input",ExpressionUUID->"3f5ee053-7bc0-47af-bcaf-43ef16be418d"],
Cell[419734, 10828, 207, 4, 33, "Output",ExpressionUUID->"bba8e069-d2d5-4c02-9031-92c8a8d11774"]
}, Open  ]],
Cell[419956, 10835, 155, 3, 33, "Text",ExpressionUUID->"7095fbcb-9e61-4e1c-8973-0d71b61a17c1"],
Cell[CellGroupData[{
Cell[420136, 10842, 182, 3, 29, "Input",ExpressionUUID->"1a0ea96a-5ec8-4c5c-bfd2-6206d3b1d122"],
Cell[420321, 10847, 12350, 365, 482, "Output",ExpressionUUID->"416bdc06-b2d5-43e1-a71e-02f4772e97f0"]
}, Open  ]],
Cell[432686, 11215, 155, 3, 33, "Text",ExpressionUUID->"28673b43-1ce8-4549-8e09-5bbd4ecfa227"],
Cell[CellGroupData[{
Cell[432866, 11222, 425, 9, 49, "Input",ExpressionUUID->"ae1bd208-e6e3-4c58-a294-e16f28d4a544"],
Cell[433294, 11233, 15450, 386, 2122, "Output",ExpressionUUID->"8bf62b4b-0c8e-41ef-8239-5c65296de1c9"]
}, Open  ]],
Cell[448759, 11622, 183, 3, 33, "Text",ExpressionUUID->"ff60aac4-b565-4e7e-86ad-d0dc98851dc3"],
Cell[448945, 11627, 1668, 47, 90, "Input",ExpressionUUID->"22c0383c-dcf0-4e6d-b8c3-29b49214910d"],
Cell[450616, 11676, 164, 3, 33, "Text",ExpressionUUID->"75f0e508-e671-4424-b766-f41d5247efa8"],
Cell[CellGroupData[{
Cell[450805, 11683, 1276, 36, 111, "Input",ExpressionUUID->"3de7f505-e652-449a-960b-1f7924eb610c"],
Cell[452084, 11721, 4792, 127, 176, "Output",ExpressionUUID->"b8ba30c6-2af8-423f-89d4-49fd9f94602f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[456913, 11853, 254, 5, 29, "Input",ExpressionUUID->"12bbc4d8-71fa-4d1c-9f1c-5e9dbf44532a"],
Cell[457170, 11860, 399, 10, 33, "Output",ExpressionUUID->"657faf17-96cd-484c-ba95-d5194054481d"]
}, Open  ]],
Cell[457584, 11873, 191, 3, 33, "Text",ExpressionUUID->"70fc073d-8a2b-4388-88d4-0235ac66f03b"],
Cell[CellGroupData[{
Cell[457800, 11880, 2073, 63, 172, "Input",ExpressionUUID->"c78cd7b1-56ef-4732-8429-c0bdaa9b656d"],
Cell[459876, 11945, 1206, 19, 74, "Output",ExpressionUUID->"8fae219f-110b-4bac-a4fd-e7f0b371b892"],
Cell[461085, 11966, 230, 4, 33, "Output",ExpressionUUID->"0cc88638-4813-42eb-ad21-342f7fe2be21"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/dS2_6vfinal_v2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    511862,      12449]
NotebookOptionsPosition[    486541,      12096]
NotebookOutlinePosition[    486936,      12112]
CellTagsIndexPosition[    486893,      12109]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Construction of scalar potential", "Subsection",
 CellChangeTimes->{{3.948474275776802*^9, 
  3.9484742804594316`*^9}},ExpressionUUID->"89a88331-5923-4c99-9668-\
28f05600a1de"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Chi]", "=", "180"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"VE", "=", "500"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950353386574458*^9, 3.950353389095407*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],

Cell[CellGroupData[{

Cell["Eisenstein series and Kahler potential", "Subsubsection",
 CellChangeTimes->{{3.948473518532556*^9, 3.948473521213684*^9}, {
  3.948474164215621*^9, 
  3.948474170091837*^9}},ExpressionUUID->"65e97b51-425c-43de-83bf-\
cba0622e4fa6"],

Cell["Eisenstein series", "Text",
 CellChangeTimes->{{3.9484735238892317`*^9, 
  3.948473527486738*^9}},ExpressionUUID->"81ad3220-4e70-4e93-b20b-\
ea7cd11f5113"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Term", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m", "!=", "0"}], ",", 
    RowBox[{
     RowBox[{"Abs", "[", 
      RowBox[{"m", "/", "n"}], "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
      "2", "\[Pi]", " ", "\[ImaginaryI]", " ", "m", " ", "n", " ", 
       "\[Tau]1"}], "]"}], 
     RowBox[{"BesselK", "[", 
      RowBox[{"1", ",", 
       RowBox[{"2", "\[Pi]", " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"m", " ", "n"}], "]"}], " ", "\[Tau]2"}]}], "]"}]}], ",", 
    "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SumApprox", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Term", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "m", ",", "n"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", 
      RowBox[{"-", "ord"}], ",", "ord"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "1", ",", "ord"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32", "[", 
   RowBox[{"\[Tau]1_", ",", "\[Tau]2_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"3", "/", "2"}]]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[Pi]", "2"]}], "3"], 
    SuperscriptBox["\[Tau]2", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]]}], "+", 
   RowBox[{"8", "\[Pi]", " ", 
    SuperscriptBox["\[Tau]2", 
     RowBox[{"1", "/", "2"}]], 
    RowBox[{"SumApprox", "[", 
     RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "ord"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32i", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"E32", "[", 
        RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", "50"}], 
      "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]1", "->", "0"}], ",", 
       RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddddE32i", "=", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"E32", "[", 
          RowBox[{"\[Tau]1", ",", "\[Tau]2", ",", "20"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Tau]1", "->", "0"}], ",", 
         RowBox[{"\[Tau]2", "->", "1"}]}], "}"}]}], ",", "50"}], "]"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]vec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"\[Tau]", "+", "\[Tau]bar"}], ")"}]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
       RowBox[{"2", "\[ImaginaryI]"}]], "-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"E32lead", "=", 
   RowBox[{"E32i", "+", 
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"ddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", "!"}]], 
     RowBox[{
     "dddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"4", "!"}]], 
     RowBox[{
     "ddddE32i", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", "\[Tau]vec", ".", 
      "\[Tau]vec"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.904138201634348*^9, 3.904138201852766*^9}, {
  3.904727793041901*^9, 3.9047278229390507`*^9}, {3.90472837294697*^9, 
  3.9047283771093063`*^9}, {3.94847356545402*^9, 3.948473659425271*^9}, {
  3.948473913572486*^9, 3.948473965649037*^9}, {3.9490667344143753`*^9, 
  3.9490667410238123`*^9}, {3.949066796760219*^9, 3.949066891807601*^9}, {
  3.949066948745554*^9, 3.949066980382485*^9}, {3.949067105490575*^9, 
  3.949067105671857*^9}, {3.949067168220318*^9, 3.9490672152439117`*^9}, {
  3.950172056592333*^9, 3.950172065102728*^9}, {3.950172129144925*^9, 
  3.950172132847719*^9}, {3.950192449962854*^9, 3.950192454252932*^9}, {
  3.950274959416246*^9, 3.9502749633655043`*^9}, {3.9503515641868963`*^9, 
  3.950351620313414*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{\\\"0\\\", \\\",\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[SuperscriptBox[\\\"\[Pi]\\\", \\\"2\\\"], \\\"3\\\"]}], \
\\\"+\\\", RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Pi]\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\
\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[Pi]\\\
\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"4\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"20\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"6\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"21\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"8\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"52\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"10\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"50\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"12\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"100\\\", \\\"7\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\
\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"14\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"85\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \
\\\",\\\", RowBox[{\\\"16\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \
\\\"+\\\", RowBox[{FractionBox[\\\"182\\\", \\\"9\\\"], \\\" \\\", RowBox[{\\\
\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"18\\\", \
\\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"26\\\", \
\\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"20\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"244\\\", \\\"11\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"22\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"29\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"98\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"100\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"596\\\", \\\"51\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"102\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"185\\\", \\\"26\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"104\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"50\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"108\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"292\\\", \\\"55\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"110\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"325\\\", \\\"28\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"112\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"740\\\", \\\"57\\\"], \\\" \\\", \
RowBox[{\\\"BesselK\\\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", \
RowBox[{\\\"114\\\", \\\" \\\", \\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"191\\\", \\\"6\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\
\", \\\"[\\\", RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"120\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"260\\\", \
\\\"63\\\"], \\\" \\\", RowBox[{\\\"BesselK\\\", \\\"[\\\", \
RowBox[{\\\"1\\\", \\\",\\\", RowBox[{\\\"126\\\", \\\" \\\", \
\\\"\[Pi]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"102\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\
\\\"8\\\", \\\" \\\", \\\"\[Pi]\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Zeta\\\", \\\"[\\\", \
\\\"3\\\", \\\"]\\\"}]}]}]}], \\\"}\\\"}]\\).\"", 2, 208, 32, 
   28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{
  3.9503516208009377`*^9, {3.950351932586022*^9, 3.9503519370852757`*^9}, 
   3.9503521187136927`*^9, 3.9503533918153477`*^9, 3.950601808474423*^9, 
   3.9506178289082727`*^9, 3.950617959745565*^9, 3.950630486633103*^9, 
   3.950799145028924*^9, 3.950799327983912*^9, 3.95087440285847*^9, 
   3.9508753797123833`*^9, 3.950955358613612*^9, 3.951473073922044*^9, 
   3.951479716105629*^9, 3.9518373184639597`*^9, 3.991878117873364*^9, 
   3.9978422578134623`*^9, 3.9978429352194853`*^9},
 CellLabel->
  "During evaluation of \
In[204]:=",ExpressionUUID->"a42fd6aa-41ca-4bc3-85b3-9f1a9872b621"]
}, Open  ]],

Cell["\<\
Compute series expansion of components related to Kahler potential\
\>", "Text",
 CellChangeTimes->{{3.950172134999893*^9, 
  3.9501721458832197`*^9}},ExpressionUUID->"f02c82dd-48de-4212-8281-\
304e927809d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kadseries", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[ImaginaryI]", 
       RowBox[{"(", 
        RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"VE", "+", 
          RowBox[{
           FractionBox["1", "2"], "\[Chi]", " ", "E32lead"}]}], ")"}], "2"]}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], "+", 
          RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}]}], "}"}]}], "//",
      "Expand"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "volume", " ", "terms"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvol", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"Kadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "volume", " ", "terms"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"Kadvol", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadvolinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Kadvol", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kadvolinv", "[", "2", "]"}], ":=", 
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "1", "]"}], "2"], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "3"]}], "-", 
    RowBox[{
     RowBox[{"Kadvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kadvol", "[", "0", "]"}], "2"]}]}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotadseries", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", 
           RowBox[{"-", "1"}]], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", "Kadseries", "]"}]}], ",", 
            "\[Delta]\[Tau]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",",
       "\[Lambda]", ",", "FullSimplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "covariant", " ", "derivative"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"dKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"series", " ", "of", " ", "derivatives"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotadseries", "=", 
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Lambda]", 
           RowBox[{"-", "2"}]], " ", 
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", "Kadseries", "]"}]}], ",", "\[Delta]\[Tau]", 
            ",", "\[Delta]\[Tau]bar"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], ",",
       "\[Lambda]", ",", "FullSimplify"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ddbarKpotad", "[", "ord_", "]"}], ":=", 
   RowBox[{"Coefficient", "[", 
    RowBox[{"ddbarKpotadseries", ",", "\[Lambda]", ",", "ord"}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"inverse", " ", "Kahler", " ", "metric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "0", "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"ddbarKpotad", "[", "0", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "1", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"ddbarKpotad", "[", "1", "]"}]}], "/", 
   SuperscriptBox[
    RowBox[{"ddbarKpotad", "[", "0", "]"}], "2"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ddbarKadinv", "[", "2", "]"}], ":=", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "1", "]"}], "2"], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], "3"]}], "-", 
   RowBox[{
    RowBox[{"ddbarKpotad", "[", "2", "]"}], "/", 
    SuperscriptBox[
     RowBox[{"ddbarKpotad", "[", "0", "]"}], 
     "2"]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.950172083072055*^9, 3.950172124738117*^9}, {
  3.950172188459606*^9, 3.950172200134638*^9}, {3.9501725261903667`*^9, 
  3.950172610528987*^9}, {3.950172687937028*^9, 3.9501726886640472`*^9}, {
  3.950179736096933*^9, 3.950179769102736*^9}, {3.950179820075906*^9, 
  3.950179880246182*^9}, {3.950192463258748*^9, 3.950192773234544*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Basis of (p,q)-forms", "Subsubsection",
 CellChangeTimes->{{3.9451603952581463`*^9, 3.9451603998620663`*^9}, {
  3.945407693445614*^9, 
  3.945407695522986*^9}},ExpressionUUID->"b7531311-279e-48b5-9695-\
b29d87022c09"],

Cell["Basis", "Text",
 CellChangeTimes->{{3.947779170837178*^9, 
  3.947779173733088*^9}},ExpressionUUID->"efeb7aca-bb08-409a-8c81-\
eba6d03bab58"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]30", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]21", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}],
       "]"}], ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}],
       "]"}], ",", 
     RowBox[{"Permutations", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}],
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]12", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]21"}], ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]03", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"-", "\[CapitalOmega]30"}], ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalOmega]ls", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
    "\[CapitalOmega]30", ",", "\[CapitalOmega]21", ",", "\[CapitalOmega]12", ",",
      "\[CapitalOmega]03"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"Length", "[", "\[CapitalOmega]21", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.945158901086041*^9, 3.945158980489348*^9}, {
  3.9451621904859467`*^9, 3.945162196734828*^9}, {3.945319001546649*^9, 
  3.945319041435322*^9}, {3.9453191085601892`*^9, 3.945319132823538*^9}, {
  3.94531927710071*^9, 3.945319283971182*^9}, {3.9454071116124496`*^9, 
  3.945407128474399*^9}, {3.945407691001635*^9, 3.94540772721109*^9}, {
  3.945878810055972*^9, 3.945878865474689*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],

Cell["Some example flux choices from [2407.16756]", "Text",
 CellChangeTimes->{{3.945878741042822*^9, 
  3.9458787645642242`*^9}},ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-\
1ece960ea5ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{
    FractionBox["1", "32"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{
    FractionBox["1", "16"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "2", ",", "2", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    FractionBox["1", "8"], 
    RowBox[{"\[CapitalOmega]", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellLabel->
  "In[232]:=",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],

Cell["Conjugation of RR ground states", "Text",
 CellChangeTimes->{{3.945871470581088*^9, 3.945871493701071*^9}, {
  3.945878718267578*^9, 
  3.9458787301386766`*^9}},ExpressionUUID->"fa56eb51-bc6a-4680-b1a7-\
f5a29cc5dfbf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"barrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "llll_", "]"}], "->", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "llll"}], ",", "4"}], "]"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vec1", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.945871479807826*^9, 3.9458714829208717`*^9}, {
  3.945871518017494*^9, 3.945871610958276*^9}, {3.945871987231316*^9, 
  3.9458719939685593`*^9}, {3.945878711333811*^9, 3.9458787245784397`*^9}, {
  3.949584552338139*^9, 3.949584554796286*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"52b546db-f61d-4c11-99f0-344edbadb2b7"],

Cell["Vector in complex basis", "Text",
 CellChangeTimes->{{3.947779411551318*^9, 
  3.9477794246201143`*^9}},ExpressionUUID->"01eed8c5-8641-440c-bf87-\
c286d28bc932"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vec", "[", "\[CapitalOmega]_", "]"}], ":=", 
   RowBox[{"D", "[", 
    RowBox[{"\[CapitalOmega]", ",", 
     RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.947779425905697*^9, 3.947779471438836*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],

Cell["Intersection matrix for RR ground states", "Text",
 CellChangeTimes->{{3.945871764050618*^9, 3.945871767355497*^9}, {
  3.945872069557953*^9, 3.945872071704431*^9}, {3.9458787337020884`*^9, 
  3.945878737283393*^9}},ExpressionUUID->"4496fbbb-a60a-4e76-b671-\
d771996ee772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"intmat", "=", 
   RowBox[{
    SuperscriptBox["4", "5"], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"chia", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "+", 
           RowBox[{"chib", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"chib", "[", 
             RowBox[{"[", "j", "]"}], "]"}]]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "6"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"chia", ",", "\[CapitalOmega]ls"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"chib", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.945871768107855*^9, 3.945871891488378*^9}, {
  3.945871965582349*^9, 3.9458720741352577`*^9}, {3.9458721198614693`*^9, 
  3.945872120719296*^9}, {3.947243567788527*^9, 3.947243574606018*^9}, {
  3.947303266300919*^9, 3.9473032710006447`*^9}, {3.9473038614500113`*^9, 
  3.9473039364375267`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],

Cell["Integral basis", "Text",
 CellChangeTimes->{{3.9477792070487547`*^9, 
  3.947779214453437*^9}},ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-\
fa53ed837b22"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"IntegerDigits", "[", 
      RowBox[{"n", ",", "3", ",", "6"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "181"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"intbasis", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ImaginaryI]", 
        RowBox[{"n", ".", "ls"}]], 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          SuperscriptBox["\[ImaginaryI]", "l"]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "ls"}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "ns"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"ls", ",", "\[CapitalOmega]ls"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"express", " ", "in", " ", "integral", " ", "basis"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], "]"}], "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G1", "+", 
     RowBox[{"(", 
      RowBox[{"G1", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G2", "+", 
     RowBox[{"(", 
      RowBox[{"G2", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intbasis", ".", 
   RowBox[{"Vec", "[", 
    RowBox[{"G3", "+", 
     RowBox[{"(", 
      RowBox[{"G3", "/.", "barrep"}], ")"}]}], "]"}]}], "/", "2"}]}], "Input",\

 CellChangeTimes->{{3.947779216118445*^9, 3.947779216394766*^9}, {
  3.94777956892204*^9, 3.947779605591775*^9}, {3.9477797388497667`*^9, 
  3.947779954089252*^9}, {3.947780046203985*^9, 3.9477801856108513`*^9}, {
  3.949411726619998*^9, 3.9494117266592073`*^9}, {3.949491061791216*^9, 
  3.949491087024941*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", 
   
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", "8", ",", "0", ",", 
   RowBox[{"-", "8"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319715653*^9, 3.991878119646182*^9, 3.997842259056682*^9, 
   3.997842936484982*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"712d133c-dba7-495b-a8c1-eac596a741d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319715653*^9, 3.991878119646182*^9, 3.997842259056682*^9, 
   3.997842936487905*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"524affe6-67b3-4dc1-9c57-19285c1224df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319715653*^9, 3.991878119646182*^9, 3.997842259056682*^9, 
   3.997842936488599*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"2c36276b-6d4f-432a-a47b-705899e6d792"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", 
   "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", 
   RowBox[{"-", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.947779908253656*^9, 3.9477799550016003`*^9}, {
   3.947780053405183*^9, 3.947780107925004*^9}, {3.947780171134904*^9, 
   3.947780186603058*^9}, 3.947945047294998*^9, 3.94802128724017*^9, 
   3.9480251195071907`*^9, 3.948106876027977*^9, 3.9481133387063293`*^9, 
   3.948202550352578*^9, 3.948280683306932*^9, 3.948299208398238*^9, 
   3.9484743277326813`*^9, 3.948874135062688*^9, 3.948874424158449*^9, 
   3.948878291316325*^9, 3.948908592972342*^9, 3.948959453866128*^9, 
   3.949078492703144*^9, 3.9491366297600307`*^9, 3.949156399141726*^9, 
   3.949156578748562*^9, 3.949160884968295*^9, 3.9493928747078753`*^9, 
   3.949400878795309*^9, 3.949411513265155*^9, {3.949411727650473*^9, 
   3.949411736801793*^9}, 3.949412242555696*^9, 3.949484571583596*^9, {
   3.94949072503477*^9, 3.949490772697051*^9}, {3.949491058865912*^9, 
   3.9494910874571447`*^9}, 3.949508197275114*^9, {3.9495893834755287`*^9, 
   3.9495893976534643`*^9}, 3.94959486496856*^9, 3.9496535114154987`*^9, 
   3.9500050311370897`*^9, 3.95010531649893*^9, 3.950169135884206*^9, 
   3.950169306876555*^9, 3.9501929508455687`*^9, 3.950351938289281*^9, 
   3.9503521199948263`*^9, 3.950353393104528*^9, 3.95060180989767*^9, 
   3.950617830065467*^9, 3.950617960923916*^9, 3.950630487857664*^9, 
   3.950795384951611*^9, 3.950799146453541*^9, 3.950799328834035*^9, 
   3.950865156847287*^9, 3.950874404073464*^9, 3.950875380893443*^9, 
   3.950955359880672*^9, 3.951473075170499*^9, 3.951479717292802*^9, 
   3.951837319715653*^9, 3.991878119646182*^9, 3.997842259056682*^9, 
   3.99784293648925*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"814d231d-9f90-4bf6-bfdd-296178eea489"]
}, Open  ]],

Cell["Tadpole charges", "Text",
 CellChangeTimes->{{3.945872077383231*^9, 
  3.945872080946536*^9}},ExpressionUUID->"93830b97-70b9-431e-8cb8-\
acf3545a8462"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalOmega]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
    "\[CapitalOmega]ls"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Tadpole", "[", "G_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{"G", ",", 
        RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}], ".", "intmat", ".", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Conjugate", "[", 
          RowBox[{"G", "/.", "barrep"}], "]"}], "//", "ComplexExpand"}], ",", 
        
        RowBox[{"{", "\[CapitalOmega]s", "}"}]}], "]"}]}], "/", "2"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G1", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G2", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Tadpole", "[", "G3", "]"}]}], "Input",
 CellChangeTimes->{{3.9458720752259893`*^9, 3.945872155363809*^9}, {
  3.945878849167584*^9, 3.945878876112002*^9}, {3.945879479689728*^9, 
  3.945879504787027*^9}, {3.945879546378667*^9, 3.945879566842834*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319735708*^9, 3.9918781196633587`*^9, 
   3.997842259074337*^9, 3.997842936503633*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"47fc9c53-98a1-46e0-83b0-f841db05fed7"],

Cell[BoxData["32"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319735708*^9, 3.9918781196633587`*^9, 
   3.997842259074337*^9, 3.9978429365040092`*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"8843d4b6-dfbb-44aa-8362-a16dddfaba22"],

Cell[BoxData["64"], "Output",
 CellChangeTimes->{{3.945872104190284*^9, 3.9458721556856327`*^9}, 
   3.945878776948471*^9, {3.945878850078823*^9, 3.945878876445552*^9}, {
   3.9458794926031227`*^9, 3.9458795051267014`*^9}, {3.945879549171031*^9, 
   3.945879567431333*^9}, 3.9458826153040047`*^9, {3.947243554226159*^9, 
   3.947243577402615*^9}, {3.9472450457741213`*^9, 3.9472450550625677`*^9}, 
   3.9473019921322737`*^9, 3.947303955201741*^9, 3.947327668447753*^9, 
   3.947778526570215*^9, 3.9477802193093443`*^9, 3.9479450493201942`*^9, 
   3.948021287261858*^9, 3.948025119528575*^9, 3.948106876052911*^9, 
   3.9481133387321987`*^9, 3.9482025503733187`*^9, 3.948280683329845*^9, 
   3.948299208419303*^9, 3.9484743277479267`*^9, 3.948874135080512*^9, 
   3.948874424175136*^9, 3.948878291327423*^9, 3.9489085929982023`*^9, 
   3.9489594538891773`*^9, 3.949078492715938*^9, 3.949136629776054*^9, 
   3.9491563991595507`*^9, 3.9491565787635527`*^9, 3.949160884986788*^9, 
   3.949392874726701*^9, 3.94940087881458*^9, 3.949411513285338*^9, 
   3.949412242572734*^9, 3.949484571600493*^9, 3.949508197293887*^9, {
   3.94958938348382*^9, 3.949589397673068*^9}, 3.949594864985566*^9, 
   3.949653511434716*^9, 3.950005031162539*^9, 3.950105316528158*^9, 
   3.950169135900796*^9, 3.950169306899001*^9, 3.950192950859292*^9, 
   3.95035193830582*^9, 3.9503521200161448`*^9, 3.950353393122096*^9, 
   3.9506018099134493`*^9, 3.95061783008259*^9, 3.950617960951285*^9, 
   3.9506304878807783`*^9, 3.950795384969666*^9, 3.9507991464616117`*^9, 
   3.950799328853282*^9, 3.9508651568551073`*^9, 3.95087440409059*^9, 
   3.950875380910748*^9, 3.950955359898344*^9, 3.951473075178177*^9, 
   3.951479717310009*^9, 3.951837319735708*^9, 3.9918781196633587`*^9, 
   3.997842259074337*^9, 3.9978429365043*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"0b6fcc17-62cd-41c4-be04-554efdf05856"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion of various parts of scalar potential", "Subsubsection",
 CellChangeTimes->{{3.947944165645501*^9, 3.947944166221737*^9}, {
  3.94794424684741*^9, 3.947944257250448*^9}, {3.948280699093141*^9, 
  3.948280700323701*^9}, {3.9484742510336237`*^9, 
  3.948474254458165*^9}},ExpressionUUID->"50559494-a4d3-4563-b579-\
c328830f6d23"],

Cell["Moduli and useful functions", "Text",
 CellChangeTimes->{{3.947945869342037*^9, 3.947945871937065*^9}, {
  3.947946043803195*^9, 
  3.947946051448248*^9}},ExpressionUUID->"a7d1ab0a-6070-4220-92af-\
8465a51371fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ks", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"#", "-", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}], ")"}], "&"}], "/@", "\[CapitalOmega]21"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"t", "[", "#", "]"}], "&"}], "/@", "ks"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tbars", "=", 
   RowBox[{"ts", "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coef", "[", "Ls_", "]"}], ":=", 
  RowBox[{"N", "[", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], 
     RowBox[{"Product", "[", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[ImaginaryI]", "L"]}], ")"}], "*)"}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["L", "4"], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"L", ",", "Ls"}], "}"}]}], "]"}]}], ",", "50"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MOD4", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"prod", "=", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"KroneckerDelta", "[", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"ls", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "-", "4"}], ",", "4"}], "]"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "6"}], "}"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"prod", "==", "1"}], ",", "True", ",", "False"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tscale", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"t", "[", "l", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", 
      RowBox[{"\[Lambda]", " ", 
       RowBox[{"tbar", "[", "l", "]"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Expandt", "[", 
   RowBox[{"func_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"func", "/.", "tscale"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Term", "[", "tuple_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"tot", "=", 
      RowBox[{
       RowBox[{"Total", "[", "tuple", "]"}], "+", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"Mod", "[", 
       RowBox[{"tot", ",", "4"}], "]"}], "]"}], 
     RowBox[{"Coef", "[", "tot", "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"t", "[", "k", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "tuple"}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.947946325116857*^9, 3.947946353470533*^9}, {
   3.9479464891381483`*^9, 3.9479466218832207`*^9}, {3.947950898515836*^9, 
   3.947950905034643*^9}, {3.948107525668117*^9, 3.948107526843148*^9}, {
   3.948108240989167*^9, 3.948108244086154*^9}, {3.948108297646247*^9, 
   3.948108297908848*^9}, 3.948112174148258*^9, 3.948112263813024*^9, {
   3.94811310770856*^9, 3.948113110492681*^9}, {3.948113558979884*^9, 
   3.9481135606310673`*^9}, {3.948113629006998*^9, 3.948113632420763*^9}, {
   3.948113706514955*^9, 3.9481137078149567`*^9}, {3.948113804223669*^9, 
   3.948113806317202*^9}, {3.948113902971259*^9, 3.948113904433549*^9}, {
   3.9481139476870317`*^9, 3.948113949589821*^9}, {3.948194277534422*^9, 
   3.948194295921247*^9}, {3.9481943311028233`*^9, 3.948194347639707*^9}, {
   3.948210572886335*^9, 3.9482105733095417`*^9}, {3.948214844794161*^9, 
   3.948214852851549*^9}, {3.9502749766405478`*^9, 3.950274976756946*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],

Cell["Define expansion of (3,0)-form (order-by-order)", "Text",
 CellChangeTimes->{{3.947946063709857*^9, 3.947946071612575*^9}, {
  3.948194382564055*^9, 
  3.948194392072994*^9}},ExpressionUUID->"59ce6c69-a5dd-42c3-86df-\
e8da5b3cba4b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "=", 
    RowBox[{
     RowBox[{"Coef", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}], 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
       "]"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tuples", "=", 
     RowBox[{"Tuples", "[", 
      RowBox[{"ks", ",", "r"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"terms", "=", 
     RowBox[{"Term", "/@", "tuples"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "r", "]"}], " ", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"r", "!"}]], 
      RowBox[{"Total", "[", "terms", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   ",", 
   RowBox[{"{", 
    RowBox[{"r", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.947953402863121*^9, 3.947953446059124*^9}, {
  3.947953498067934*^9, 3.947953517292054*^9}, {3.94795356909643*^9, 
  3.9479536028386707`*^9}, {3.9479537027212048`*^9, 3.947953753139249*^9}, {
  3.948021299447041*^9, 3.948021359494239*^9}, {3.948021438030158*^9, 
  3.94802149224021*^9}, {3.948021539880177*^9, 3.948021683443307*^9}, {
  3.948022051835586*^9, 3.948022054077169*^9}, {3.948022100604229*^9, 
  3.948022137829858*^9}, {3.9480221893653584`*^9, 3.948022189527382*^9}, {
  3.948022268800828*^9, 3.948022272602171*^9}, {3.948022533289885*^9, 
  3.948022578770377*^9}, {3.948194178492506*^9, 3.948194180422999*^9}, {
  3.948210515039633*^9, 3.948210520374681*^9}, {3.9482105680347023`*^9, 
  3.94821057028689*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],

Cell["Construct conjugate forms", "Text",
 CellChangeTimes->{{3.948022253084993*^9, 3.9480222605092707`*^9}, 
   3.948114020383762*^9, {3.948194410731372*^9, 
   3.94819441343213*^9}},ExpressionUUID->"9402baa7-6f63-43a2-bd0c-\
39256b2a4fc1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "/.", "barrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "->", "tbar"}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948113957742093*^9, 3.948113973912135*^9}, {
  3.948194187691978*^9, 3.9481941897404118`*^9}, {3.948194414992474*^9, 
  3.94819442664334*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],

Cell["Construct vectors", "Text",
 CellChangeTimes->{{3.948114022094507*^9, 
  3.9481140252411757`*^9}},ExpressionUUID->"714eab79-8ff0-45bd-8225-\
68838b51e44c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], "=", 
    RowBox[{"Vec", "[", 
     RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.948022603714342*^9, 3.948022684160993*^9}, 
   3.9481134580812693`*^9, {3.948114015645081*^9, 3.9481140159049*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.947946025640305*^9, 
  3.947946027905839*^9}},ExpressionUUID->"05bb2503-d235-457b-b5f8-\
b62cdefef0d6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "0", "]"}], "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
     RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "0", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "0", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kvol", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "3", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "1", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "1", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "3", "]"}]}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30vec", "[", "2", "]"}], ".", "intmat", ".", 
      RowBox[{"\[CapitalOmega]03vec", "[", "2", "]"}]}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.947946031589075*^9, 3.947946032658046*^9}, {
   3.947946154229702*^9, 3.947946180354747*^9}, {3.947946941807374*^9, 
   3.9479469617781773`*^9}, {3.947952923878495*^9, 3.947952927386836*^9}, 
   3.948022393861051*^9, {3.9480227115869017`*^9, 3.948022797872805*^9}, {
   3.94802293918694*^9, 3.948023042422969*^9}, {3.948194447944446*^9, 
   3.9481944480924377`*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],

Cell["First derivatives of Kahler potential", "Text",
 CellChangeTimes->{{3.9479463055105352`*^9, 3.947946307985772*^9}, {
  3.9481943563729477`*^9, 
  3.9481943787000513`*^9}},ExpressionUUID->"74830af5-f10c-4df7-9c43-\
cea63e38cda6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kt", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Kt", "[", "3", "]"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "4", "]"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"Kvol", "[", "2", "]"}], 
       SuperscriptBox[
        RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Kvol", "[", "2", "]"}], ",", 
        RowBox[{"{", "ts", "}"}]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kvol", "[", "3", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ktbar", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "4", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"Kvol", "[", "2", "]"}], 
      SuperscriptBox[
       RowBox[{"Kvol", "[", "0", "]"}], "2"]], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kvol", "[", "2", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024078561483*^9, 3.948024193019088*^9}, {
  3.9480244013496733`*^9, 3.948024402774049*^9}, {3.948024443324202*^9, 
  3.948024444602704*^9}, {3.9480245408613358`*^9, 3.948024541191831*^9}, {
  3.948024662629644*^9, 3.948024663431551*^9}, {3.9480248590379963`*^9, 
  3.948024878703672*^9}, {3.948029590759815*^9, 3.948029596534087*^9}, {
  3.948029870285922*^9, 3.9480298824219723`*^9}, {3.94819446722726*^9, 
  3.948194492756022*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],

Cell["Kahler metric (rescaled by a factor of Kvol for convenience)", "Text",
 CellChangeTimes->{{3.9481944587305183`*^9, 
  3.948194482754319*^9}},ExpressionUUID->"26c9de74-d6e9-4513-9cb3-\
e1e6c694d5ad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "1", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"Kvol", "[", "0", "]"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Kt", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbar", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "1", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Kvol", "[", "0", "]"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Kt", "[", "3", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellLabel->
  "In[283]:=",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],

Cell[TextData[{
 "Invert metric (use that (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{
      RowBox[{
       SubscriptBox["K", "0"], "+", 
       SubscriptBox["K", "1"], "+", 
       SubscriptBox["K", "2"]}], ")"}], 
     RowBox[{"-", "1"}]], "=", 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["K", "0"], 
      RowBox[{"-", "1"}]], "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        RowBox[{
         SuperscriptBox[
          SubscriptBox["K", "0"], 
          RowBox[{"-", "1"}]], "(", 
         RowBox[{
          SubscriptBox["K", "1"], "+", 
          SubscriptBox["K", "2"]}], ")"}], 
        SuperscriptBox[
         SubscriptBox["K", "0"], 
         RowBox[{"-", "1"}]]}], "+"}], "..."}], "]"}]}], TraditionalForm]],
  ExpressionUUID->"1acea904-2d19-4ec7-99a9-ee8f354d9abf"],
 ")"
}], "Text",
 CellChangeTimes->{{3.9480251518274317`*^9, 3.9480252354479094`*^9}, 
   3.948194498813839*^9},ExpressionUUID->"f74b230b-d823-4c2c-9f42-\
eb84918a40ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "0", "]"}], "=", 
   RowBox[{"Inverse", "[", 
    RowBox[{"Kttbar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "1", "]"}], "=", 
   RowBox[{"-", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kttbarinv", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"-", " ", 
     RowBox[{
      RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
      RowBox[{"Kttbar", "[", "2", "]"}], ".", 
      RowBox[{"Kttbarinv", "[", "0", "]"}]}]}], "+", " ", 
    RowBox[{
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
     RowBox[{"Kttbar", "[", "1", "]"}], ".", 
     RowBox[{"Kttbarinv", "[", "0", "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948024857139415*^9, 3.948024922769*^9}, {
  3.9480249977020063`*^9, 3.948025038737795*^9}, {3.948101867964035*^9, 
  3.94810186840879*^9}, {3.948101899689322*^9, 3.948101903729783*^9}, {
  3.948101940792244*^9, 3.948101945142022*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],

Cell["F-terms", "Text",
 CellChangeTimes->{{3.948029953489667*^9, 
  3.948029955483201*^9}},ExpressionUUID->"1adc313c-86a3-4805-ab93-\
6cee63c44c48"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], ",", 
     RowBox[{"{", "ts", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpi", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "2", "]"}], ",", 
      RowBox[{"{", "ts", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Kt", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpi", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]30form", "[", "3", "]"}], ",", 
       RowBox[{"{", "ts", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "1", "]"}], 
      RowBox[{"Kt", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]30form", "[", "0", "]"}], 
      RowBox[{"Kt", "[", "2", "]"}]}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "0", "]"}], "=", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], ",", 
     RowBox[{"{", "tbars", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpibar", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "2", "]"}], ",", 
      RowBox[{"{", "tbars", "}"}]}], "]"}], "+", 
    RowBox[{
     RowBox[{"Ktbar", "[", "1", "]"}], " ", 
     RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dpibar", "[", "2", "]"}], "=", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"\[CapitalOmega]03form", "[", "3", "]"}], ",", 
       RowBox[{"{", "tbars", "}"}]}], "]"}], "+", "  ", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "1", "]"}], 
      RowBox[{"Ktbar", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"\[CapitalOmega]03form", "[", "0", "]"}], 
      RowBox[{"Ktbar", "[", "2", "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "0", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivec", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpi", "[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "0", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "0", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "1", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "1", "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dpivecbar", "[", "2", "]"}], "=", 
   RowBox[{"Vec", "[", 
    RowBox[{"Dpibar", "[", "2", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948029009086122*^9, 3.948029155716971*^9}, {
   3.948029253573285*^9, 3.948029271839448*^9}, {3.94802933316413*^9, 
   3.94802935092039*^9}, {3.948029543888905*^9, 3.9480295746578417`*^9}, {
   3.948029607611195*^9, 3.948029716705961*^9}, {3.948029772284175*^9, 
   3.948029851058732*^9}, {3.948029951570533*^9, 3.9480299519811077`*^9}, {
   3.9480299978369017`*^9, 3.9480300340876303`*^9}, 3.948107746406991*^9},
 CellLabel->
  "In[289]:=",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],

Cell["\<\
Expand a flux by order (also when covariant derivatives are involved)\
\>", "Text",
 CellChangeTimes->{{3.95019296323253*^9, 
  3.950192999945961*^9}},ExpressionUUID->"6b7613c7-3c69-4ca0-8994-\
ed10fe79c436"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GExpand", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"CoefficientList", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"G", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[Delta]\[Tau]", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]"}]}], ",", 
          RowBox[{"\[Delta]\[Tau]bar", "->", 
           RowBox[{"\[Lambda]", " ", "\[Delta]\[Tau]bar"}]}]}], "}"}]}], ",", 
       
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "ord"}], "}"}]}], "]"}], "]"}], ",",
     "\[Lambda]", ",", 
    RowBox[{"ord", "+", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950193002535346*^9, 3.950193063725732*^9}, {
  3.950193901931196*^9, 3.950193914952512*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],

Cell["Potential for (3,0)-piece", "Text",
 CellChangeTimes->{{3.94794626708239*^9, 3.947946272669034*^9}, {
  3.9480290026359386`*^9, 3.948029007787713*^9}, {3.948149590532014*^9, 
  3.948149606861845*^9}},ExpressionUUID->"59f385f1-2c8c-4d79-8204-\
84bf9d594a09"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"Gseries", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]30vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"\[CapitalOmega]03vec", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"W", "[", 
    RowBox[{"G", ",", "0"}], "]"}], " ", 
   RowBox[{"Wbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"1", "/", 
    RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "1"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"W", "[", 
       RowBox[{"G", ",", "0"}], "]"}], " ", 
      RowBox[{"Wbar", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot30", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"Kvol", "[", "0", "]"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "2"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "0"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "0"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"G", ",", "1"}], "]"}], " ", 
       RowBox[{"Wbar", "[", 
        RowBox[{"G", ",", "1"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{"Kvol", "[", "2", "]"}], "/", 
     SuperscriptBox[
      RowBox[{"Kvol", "[", "0", "]"}], "2"]}], " ", 
    RowBox[{"W", "[", 
     RowBox[{"G", ",", "0"}], "]"}], " ", 
    RowBox[{"Wbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.948149619792089*^9, 3.948149726480691*^9}, {
   3.94814976303767*^9, 3.94814984720301*^9}, {3.948150057431028*^9, 
   3.948150078629464*^9}, 3.948151543920285*^9, {3.949068207827148*^9, 
   3.949068215061154*^9}, {3.950169580022287*^9, 3.9501695956358624`*^9}, {
   3.950170047710559*^9, 3.950170056023155*^9}, {3.95019306797736*^9, 
   3.950193130971489*^9}, {3.950193800079707*^9, 3.9501938080040092`*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],

Cell["Potential for (2,1)-piece", "Text",
 CellChangeTimes->{{3.9481498719159718`*^9, 
  3.948149892506016*^9}},ExpressionUUID->"15f9d89e-878a-47f7-8fe8-\
9d7a6d4ea6b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DW", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Gseries", "=", 
      RowBox[{"GExpand", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vec", "[", 
        RowBox[{"Gseries", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "]"}], ".", "intmat", ".", 
       RowBox[{"Transpose", "[", 
        RowBox[{"Dpivec", "[", 
         RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DWbar", "[", 
    RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Gseries", "=", 
       RowBox[{"GExpand", "[", 
        RowBox[{"G", ",", "ord"}], "]"}]}], "}"}], ",", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Vec", "[", 
         RowBox[{"ComplexExpand", "[", 
          RowBox[{"Conjugate", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Gseries", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "/.", "barrep"}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"\[Delta]\[Tau]", "->", "\[Delta]\[Tau]bar"}], ",", 
               RowBox[{"\[Delta]\[Tau]bar", "->", "\[Delta]\[Tau]"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", 
               RowBox[{
                SuperscriptBox["Kad", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], "}"}]}], 
           "]"}], "]"}], "]"}], ".", "intmat", ".", 
        RowBox[{"Transpose", "[", 
         RowBox[{"Dpivecbar", "[", 
          RowBox[{"ord", "-", "i"}], "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "ord"}], "}"}]}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "0"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"DW", "[", 
    RowBox[{"G", ",", "0"}], "]"}], ".", 
   RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
   RowBox[{"DWbar", "[", 
    RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "1"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vpot21", "[", 
   RowBox[{"G_", ",", "2"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "2"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "2", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "2"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "0"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "0"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "1", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"DW", "[", 
     RowBox[{"G", ",", "1"}], "]"}], ".", 
    RowBox[{"Kttbarinv", "[", "0", "]"}], ".", 
    RowBox[{"DWbar", "[", 
     RowBox[{"G", ",", "1"}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.94804216980037*^9, 3.948042231879054*^9}, {
   3.948042292635688*^9, 3.9480423266384153`*^9}, {3.948042367853063*^9, 
   3.9480423991355953`*^9}, {3.9480425511298113`*^9, 3.948042555391535*^9}, {
   3.948101208670403*^9, 3.9481012153598824`*^9}, {3.948150458079658*^9, 
   3.948150461459558*^9}, {3.948151530899796*^9, 3.948151547413389*^9}, {
   3.948299764415606*^9, 3.9482997710374203`*^9}, 3.9490682196792088`*^9, 
   3.950169602393544*^9, {3.95017005043082*^9, 3.950170054322476*^9}, {
   3.95019314327288*^9, 3.950193194873762*^9}, {3.9501938109325314`*^9, 
   3.950193812973543*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Closed]],

Cell[CellGroupData[{

Cell["Full scalar potential", "Subsubsection",
 CellChangeTimes->{{3.948474260014029*^9, 
  3.94847426582411*^9}},ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-\
dead9643d293"],

Cell["General scalar potential", "Text",
 CellChangeTimes->{{3.950104329493143*^9, 
  3.950104333316136*^9}},ExpressionUUID->"5c28aba0-4937-493c-a942-\
f1b37213fb8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vpot", "[", 
   RowBox[{"G_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"Kad", "[", 
     RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "ord"}], "]"}], "+", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{"Kad", "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "2"], 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}], "-", 
        RowBox[{
         RowBox[{"Kad", "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], " ", 
         RowBox[{
          SuperscriptBox["Kad", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}]], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "-", 
         RowBox[{
          FractionBox[
           RowBox[{
            SuperscriptBox["Kad", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], 
           RowBox[{"Kad", "[", 
            RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]], " ", "G"}]}], ",", 
        "ord"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "ord"}], "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kadrep", "=", 
   RowBox[{"{", 
    RowBox[{"Kad", "->", 
     RowBox[{"Function", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "}"}], ",", 
       RowBox[{"\[ImaginaryI]", 
        RowBox[{"(", 
         RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"VE", "+", 
           RowBox[{
            FractionBox["\[Chi]", "2"], 
            RowBox[{"E32", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"\[Tau]", "+", "\[Tau]bar"}], "2"], ",", 
              FractionBox[
               RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
               RowBox[{"2", "\[ImaginaryI]"}]], ",", "3"}], "]"}]}]}], ")"}], 
         "2"]}]}], "]"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950105156739493*^9, 3.950105239560132*^9}, {
   3.950169544268779*^9, 3.9501695693372517`*^9}, 3.950169745745557*^9, {
   3.950170362283237*^9, 3.950170362403357*^9}, 3.9501719579574966`*^9, {
   3.950200735563669*^9, 3.950200745512947*^9}, {3.9503522755499887`*^9, 
   3.950352282485825*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],

Cell["Leading scalar potential at the LG point", "Text",
 CellChangeTimes->{{3.948149912606091*^9, 3.948149925172763*^9}, {
  3.950170371188113*^9, 3.9501703745900097`*^9}, {3.950170477021409*^9, 
  3.950170478949335*^9}},ExpressionUUID->"57086527-0fbe-470d-8406-\
df93d4257714"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"factor", " ", "without", " ", "Kahler", " ", "potential"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "0"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "1"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotfactor", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Vpot21", "[", 
      RowBox[{"G", ",", "2"}], "]"}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "2", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"dKpotad", "[", "0", "]"}], " ", "G"}]}], ",", "0"}], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "1", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], " ", "+", 
            RowBox[{"dKpotad", "[", "1", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"ddbarKadinv", "[", "0", "]"}], " ", 
      RowBox[{"Vpot30", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"dKpotad", "[", "0", "]"}], "+", " ", 
            RowBox[{"dKpotad", "[", "1", "]"}], "+", 
            RowBox[{"dKpotad", "[", "2", "]"}]}], ")"}], " ", "G"}]}], ",", 
        "2"}], "]"}]}], "-", 
     RowBox[{"3", 
      RowBox[{"Vpot30", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "0"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Kadvolinv", "[", "0", "]"}], 
     RowBox[{"Vpotfactor", "[", 
      RowBox[{"G", ",", "0"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "1"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G_", ",", "2"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"Kadvolinv", "[", "2", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "0"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "1", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Kadvolinv", "[", "0", "]"}], 
      RowBox[{"Vpotfactor", "[", 
       RowBox[{"G", ",", "2"}], "]"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9481499266602488`*^9, 3.9481499793732853`*^9}, {
   3.948150031281794*^9, 3.948150052992454*^9}, {3.948150090740533*^9, 
   3.9481501511512833`*^9}, {3.9481502404008007`*^9, 3.948150274533895*^9}, {
   3.948150332051647*^9, 3.948150372194365*^9}, {3.948150969675668*^9, 
   3.948150970007213*^9}, {3.9481510489779263`*^9, 3.948151051265091*^9}, {
   3.948151211670247*^9, 3.948151248243309*^9}, {3.9481514930285892`*^9, 
   3.948151499803739*^9}, {3.94815203641049*^9, 3.9481520580903*^9}, {
   3.948293577479904*^9, 3.9482936195217752`*^9}, 3.948293866416202*^9, {
   3.9490681702447023`*^9, 3.949068187220067*^9}, {3.949068320623301*^9, 
   3.949068328248341*^9}, {3.949068504121049*^9, 3.949068504547161*^9}, {
   3.949068952476426*^9, 3.9490689629607077`*^9}, {3.9490710240828867`*^9, 
   3.949071050204468*^9}, {3.9490798314471807`*^9, 3.949079836472023*^9}, {
   3.949142421031602*^9, 3.949142422531971*^9}, {3.949156567830268*^9, 
   3.9491565683278923`*^9}, {3.950170397914168*^9, 3.95017044443452*^9}, {
   3.950170666299181*^9, 3.950170856110721*^9}, {3.950179789145954*^9, 
   3.950179816687563*^9}, {3.95019326922252*^9, 3.9501933363112907`*^9}, {
   3.950193372547673*^9, 3.950193372921321*^9}, {3.950193405721368*^9, 
   3.950193533177259*^9}, {3.9501935674881573`*^9, 3.9501935835081*^9}, 
   3.950197241199479*^9, {3.95027479898238*^9, 3.950274805791506*^9}, {
   3.950353292438917*^9, 3.9503532963698187`*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],

Cell["Tadpole", "Text",
 CellChangeTimes->{{3.9481955440373173`*^9, 
  3.948195545745655*^9}},ExpressionUUID->"0316c745-4477-460e-a296-\
14ee29148097"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FH", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "=", 
        RowBox[{"-", 
         RowBox[{"D", "[", 
          RowBox[{"G", ",", "\[Delta]\[Tau]"}], "]"}]}]}], ",", "F"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"G", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
         "H"}]}], ",", "H"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"fh", "=", 
      RowBox[{"FH", "[", "G", "]"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"fh", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ".", "intmat", ".", 
     RowBox[{"fh", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.948195552988207*^9, 3.9481956441834507`*^9}, {
  3.948195849993629*^9, 3.9481958564113894`*^9}, {3.9481959582088223`*^9, 
  3.948195959200461*^9}, {3.9490693299342823`*^9, 3.9490693480403347`*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],

Cell["Hessian", "Text",
 CellChangeTimes->{{3.948150532248541*^9, 
  3.948150537236924*^9}},ExpressionUUID->"7b11a8de-cb95-4134-b5a5-\
b45b68a544bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"t", "[", "l_", "]"}], "->", "0"}], ",", 
     RowBox[{
      RowBox[{"tbar", "[", "l_", "]"}], "->", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.949596242538259*^9, 3.94959624296697*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coors", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"ts", ",", "\[Delta]\[Tau]"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coorsbar", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"tbars", ",", "\[Delta]\[Tau]bar"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"allcoors", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"coors", ",", "coorsbar"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kinv", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Kttbarinv", "[", "0", "]"}], 
         RowBox[{"Kvol", "[", "0", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"ddbarKadinv", "[", "0", "]"}], "}"}], "}"}]}], "}"}]}], 
     "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jacobian", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "91", "]"}], ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"IdentityMatrix", "[", "91", "]"}]}]}], "}"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "91", "]"}], ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"IdentityMatrix", "[", "91", "]"}]}]}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhessian", "[", "G_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"V", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Vpotlead", "[", 
          RowBox[{"G", ",", "2"}], "]"}], "//", "Expand"}], "//", "Chop"}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Transpose", "[", "jacobian", "]"}], ".", 
      RowBox[{"ArrayFlatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coors", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coors", "}"}]}], "]"}]}], ",", 
           RowBox[{"Kinv", ".", 
            RowBox[{"D", "[", 
             RowBox[{"V", ",", 
              RowBox[{"{", "coorsbar", "}"}], ",", 
              RowBox[{"{", "coorsbar", "}"}]}], "]"}]}]}], "}"}]}], "}"}], 
       "]"}], ".", "jacobian"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.948150476075296*^9, 3.9481506792574987`*^9}, {
   3.948150723018857*^9, 3.948150817498066*^9}, {3.9481509166840067`*^9, 
   3.948150958050007*^9}, {3.94815128948125*^9, 3.948151335982438*^9}, {
   3.948151376096026*^9, 3.948151460526601*^9}, 3.9481515094005117`*^9, {
   3.9481957021480217`*^9, 3.9481957357525873`*^9}, {3.9481988139050837`*^9, 
   3.948198872405287*^9}, {3.948199603549932*^9, 3.948199664638689*^9}, {
   3.9481999280899*^9, 3.9481999298385344`*^9}, {3.94820006377383*^9, 
   3.9482000684904346`*^9}, {3.948200103597866*^9, 3.948200106086287*^9}, {
   3.948200152974567*^9, 3.948200154775831*^9}, {3.948200228958057*^9, 
   3.948200231789136*^9}, {3.948200673335343*^9, 3.948200675846649*^9}, {
   3.948200750339732*^9, 3.948200755585717*^9}, {3.94820994692929*^9, 
   3.948210007545063*^9}, {3.9482151632524*^9, 3.948215164946682*^9}, {
   3.9482819937866383`*^9, 3.948282015121059*^9}, {3.94828212950329*^9, 
   3.9482821526790524`*^9}, {3.9482822210014677`*^9, 3.948282222554079*^9}, {
   3.948282260125894*^9, 3.948282263248032*^9}, {3.948282654463456*^9, 
   3.948282670559943*^9}, {3.948293630376781*^9, 3.948293637603037*^9}, {
   3.949068364241116*^9, 3.949068365816918*^9}, {3.949068838769453*^9, 
   3.949068858859399*^9}, {3.9490689286201677`*^9, 3.949068944110119*^9}, {
   3.949068981492797*^9, 3.949069007009104*^9}, {3.949069559255707*^9, 
   3.949069560639184*^9}, {3.9490711123208447`*^9, 3.949071182543379*^9}, {
   3.9495962453826857`*^9, 3.949596253715741*^9}, {3.9495964985850677`*^9, 
   3.9495965093169317`*^9}, {3.949597002317151*^9, 3.949597004615943*^9}, {
   3.950170899863387*^9, 3.950170916174597*^9}, {3.9501940842263327`*^9, 
   3.950194132131917*^9}, 3.950354816766161*^9},
 CellLabel->
  "In[323]:=",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],

Cell["Permute if wanted", "Text",
 CellChangeTimes->{{3.948206837440624*^9, 
  3.9482068411315813`*^9}},ExpressionUUID->"8888acc9-62a3-485f-8438-\
086604497141"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Perm", "[", 
   RowBox[{"G_", ",", "\[Sigma]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"G", "//", "Expand"}], ")"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], ":>", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"l", "[", 
       RowBox[{"[", "\[Sigma]", "]"}], "]"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.948210037171253*^9, 3.948210048145866*^9}, {
  3.9482100784454603`*^9, 3.948210107613862*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],

Cell["Function that checks if scalar potential is extremized", "Text",
 CellChangeTimes->{{3.948280816777364*^9, 3.948280832211939*^9}, {
  3.948281052634593*^9, 
  3.948281069778873*^9}},ExpressionUUID->"2340918b-5f0b-4ad9-a1be-\
5ae5985d9a7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExtremumCheck", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"V1", ",", "dV1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"V1", "=", 
      RowBox[{"Vpotlead", "[", 
       RowBox[{"G", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"dV1", "=", 
      RowBox[{"D", "[", 
       RowBox[{"V1", ",", 
        RowBox[{"{", "allcoors", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]",
      "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"DeleteDuplicates", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dV1", "//", "Simplify"}], "//", "N"}], "//", "Chop"}], 
         "]"}], "==", 
        RowBox[{"{", "0", "}"}]}], ",", "True", ",", 
       RowBox[{"{", 
        RowBox[{"False", ",", "V1", ",", "dV1"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.948280801817546*^9, 3.9482808158187723`*^9}, {
  3.948280942875496*^9, 3.948281042749111*^9}, {3.948281570804957*^9, 
  3.948281600479232*^9}, {3.948290005067174*^9, 3.948290007635337*^9}, {
  3.949068893132144*^9, 3.9490689006781693`*^9}, {3.949069542254252*^9, 
  3.9490695465011177`*^9}, {3.949070733577237*^9, 3.949070734143749*^9}, {
  3.949071082874631*^9, 3.949071098052929*^9}, {3.950194229890799*^9, 
  3.9501942468789682`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],

Cell["Function that computes mass spectrum", "Text",
 CellChangeTimes->{{3.948281054928734*^9, 3.948281054932907*^9}, 
   3.948281117662278*^9, {3.94828131082336*^9, 3.9482813169178553`*^9}, {
   3.948474347515463*^9, 
   3.948474349331859*^9}},ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-\
050fdebee452"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MassSpectrum", "[", "G_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "Vhess", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Vhess", "=", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Vhessian", "[", "G", "]"}]}], "//", "Chop"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Sort", "[", 
      RowBox[{"Eigenvalues", "[", "Vhess", "]"}], "]"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.948281268876492*^9, 3.9482813049375067`*^9}, {
   3.948299618029904*^9, 3.948299620241938*^9}, {3.949068907434907*^9, 
   3.949068922428508*^9}, {3.949071189800892*^9, 3.949071203614932*^9}, 
   3.9501942543305798`*^9, {3.950194312253191*^9, 3.9501943145833282`*^9}, {
   3.950860134131248*^9, 3.950860134875313*^9}, 3.9518378296492567`*^9},
 CellLabel->
  "In[331]:=",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],

Cell["Count types of directions", "Text",
 CellChangeTimes->{{3.948281242641108*^9, 3.94828125448278*^9}, {
  3.94828132813815*^9, 
  3.948281337544457*^9}},ExpressionUUID->"6828f15c-3e4e-453f-a4b8-\
be8dbb1f9f4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CountDirections", "[", "eigs_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\"\<Massive directions\>\"", ",", 
       " ", "\"\<Massless directions\>\"", ",", 
       " ", "\"\<Tachyonic directions\>\""}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", ">", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "==", "0"}], "&"}]}], "]"}], "]"}], ",", 
       RowBox[{"Length", "[", 
        RowBox[{"Select", "[", 
         RowBox[{"eigs", ",", 
          RowBox[{
           RowBox[{"#", "<", "0"}], "&"}]}], "]"}], "]"}]}], "}"}]}], "}"}], "//",
    "Grid"}]}]], "Input",
 CellChangeTimes->{{3.9482813393784857`*^9, 3.9482814291028547`*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Run over examples", "Subsection",
 CellChangeTimes->{{3.9481956736237183`*^9, 
  3.948195677733548*^9}},ExpressionUUID->"5139f4f1-23a6-45e9-bad8-\
3408905ab021"],

Cell[CellGroupData[{

Cell["Setting up the scan", "Subsubsection",
 CellChangeTimes->{{3.949413725735126*^9, 
  3.949413732155072*^9}},ExpressionUUID->"1c269487-8f06-4de9-8f27-\
593362566a5f"],

Cell["\<\
Here we provide the functions used in the scan over the \
\[OpenCurlyDoubleQuote]n-\[Chi]\[CloseCurlyDoubleQuote] solutions\
\>", "Text",
 CellChangeTimes->{{3.949413734899046*^9, 
  3.949413754645396*^9}},ExpressionUUID->"03fa18c3-46af-4fd1-aa82-\
77252b8960aa"],

Cell["Compute orbit of a given set of fluxes under symmetry group", "Text",
 CellChangeTimes->{{3.949394273769225*^9, 3.9493942762342463`*^9}, {
  3.949413879537669*^9, 
  3.9494139192413683`*^9}},ExpressionUUID->"4928f43a-3df2-495d-927a-\
22942dab4636"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Orbit", "[", 
   RowBox[{"fluxes_", ",", "group_"}], "]"}], ":=", 
  RowBox[{"DeleteDuplicates", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Permute", "[", 
        RowBox[{"flux", ",", "#"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"flux", ",", "fluxes"}], "}"}]}], "]"}], "&"}], "/@", 
    "group"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6", "=", 
   RowBox[{"GroupElements", "[", 
    RowBox[{"SymmetricGroup", "[", "6", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9493942789900017`*^9, 3.949394293743224*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],

Cell["Check for linear terms with any flux powers", "Text",
 CellChangeTimes->{{3.949161028817078*^9, 
  3.949161035658422*^9}},ExpressionUUID->"02059042-8208-41dd-866e-\
85dae9a5b689"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LinearCheck", "[", "ls_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "sols", ",", "lsbar", ",", "len", ",", "ns", ",", "ns0", ",", "ns2", ",",
       "sums0", ",", "sums2", ",", "check1", ",", "check2"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"lsbar", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"-", "ls"}], ",", "4"}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"len", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns", "=", 
      RowBox[{
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0", ",", "3"}], "]"}], ",", "len"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"2", ";;"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"sols", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"check", " ", "for", " ", "dilaton", " ", "term"}], " ", "*)"}],
      "\[IndentingNewLine]", 
     RowBox[{"ns0", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "4"}], "]"}], "==", "0"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ns2", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"ns", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"Total", "[", "#", "]"}], ",", "4"}], "]"}], "==", "2"}], 
         "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     
     RowBox[{"sums0", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns0", ".", "ls"}], ",", "4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sums2", "=", 
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"ns2", ".", "ls"}], ",", "4"}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", "cs", " ",
        "modulus"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check1", "=", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{"sums0", ",", "ks"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "check", " ", "if", " ", "flux", " ", "couples", " ", "to", " ", 
        "axio"}], "-", "dilaton"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"check2", "=", 
      RowBox[{"MemberQ", "[", 
       RowBox[{"sums2", ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
         "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"TrueQ", "[", 
      RowBox[{"check1", "||", "check2"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949161140980324*^9, 3.949161270065178*^9}, {
   3.949161473549642*^9, 3.949161589672221*^9}, {3.9491616565642242`*^9, 
   3.949161667202667*^9}, {3.94916171040866*^9, 3.949161769388048*^9}, {
   3.9491618744771633`*^9, 3.9491618805736523`*^9}, {3.949162055104619*^9, 
   3.949162061336809*^9}, {3.9491844524447603`*^9, 3.949184478921225*^9}, {
   3.949184851621717*^9, 3.949184857760269*^9}, {3.949186353491473*^9, 
   3.949186354109185*^9}, {3.949186393140316*^9, 3.949186393514462*^9}, {
   3.9491864805740356`*^9, 3.949186480668316*^9}, 3.949186542993038*^9, {
   3.949186889711588*^9, 3.949187023634199*^9}, {3.949400949792021*^9, 
   3.9494010961448174`*^9}, 3.949413922629363*^9},
 CellLabel->
  "In[335]:=",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],

Cell["\<\
Determine complex three-form flux G3 in minimal integral basis for a given \
set of flux components\
\>", "Text",
 CellChangeTimes->{{3.949413923681695*^9, 3.949413930906075*^9}, {
  3.949423401956768*^9, 
  3.949423414083384*^9}},ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-\
eae916df3fdc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IntBasisFlux", "[", 
   RowBox[{"fluxes_", ",", "ns_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"len", "=", 
       RowBox[{"Length", "[", "fluxes", "]"}]}], ",", "fluxreal", ",", 
      "quantconditions", ",", "cs", ",", "c", ",", "\[Chi]reals", ",", 
      "basisdual", ",", "basis", ",", "crep", ",", "F3quant", ",", "H3quant", 
      ",", "conj"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"flux", " ", "variables"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"cs", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "[", 
             RowBox[{
              RowBox[{"2", "i"}], "-", "1"}], "]"}], ",", 
            RowBox[{"c", "[", 
             RowBox[{"2", "i"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], "]"}]}], ";", 
      " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"real", " ", "and", " ", "imaginary", " ", "fluxes"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"\[Chi]reals", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "+", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}], ",", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"2", "\[ImaginaryI]"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "chi", "]"}], "/.", 
                 "barrep"}], ")"}]}], ")"}]}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"chi", ",", "fluxes"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "most", " ", "general", " ", "flux", " ", "in", " ", "this", " ", 
        "real", " ", "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"fluxreal", "=", 
       RowBox[{
        RowBox[{"cs", ".", "\[Chi]reals"}], "//", "FullSimplify"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "quantization", " ", "condition", " ", "by", " ", "contracting", " ", 
        "with", " ", "integral", " ", "basis"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"quantconditions", "=", 
       RowBox[{"DeleteDuplicates", "[", 
        RowBox[{"intbasis", ".", 
         RowBox[{"Vec", "[", "fluxreal", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[Chi]reals", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"dualize", " ", "basis"}], " ", "*)"}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basisdual", "=", 
       RowBox[{"LatticeReduce", "[", 
        RowBox[{"D", "[", 
         RowBox[{"quantconditions", ",", 
          RowBox[{"{", "cs", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"basis", "=", 
       RowBox[{"Transpose", "[", 
        RowBox[{"LatticeReduce", "[", 
         RowBox[{"Transpose", "[", 
          RowBox[{"Inverse", "[", "basisdual", "]"}], "]"}], "]"}], "]"}]}], 
      ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"flux", " ", "in", " ", "integral", " ", "basis"}], " ", "*)"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"crep", "=", 
      RowBox[{"MapThread", "[", 
       RowBox[{"Rule", ",", 
        RowBox[{"{", 
         RowBox[{"cs", ",", 
          RowBox[{"basis", ".", "ns"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"F3quant", "=", 
      RowBox[{"fluxreal", "/.", "crep"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "define", " ", "H3", " ", "such", " ", "that", " ", "the", " ", 
        "components", " ", "in", " ", "\"\<fluxes\>\"", " ", "appear", " ", 
        "in", " ", "G3", " ", "at", " ", "\[Tau]"}], "=", "i"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"conj", "=", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{"2", "i"}], "]"}], "]"}], "->", 
            RowBox[{"-", 
             RowBox[{"cs", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}]}]}], ",", 
           RowBox[{
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}], "->", 
            RowBox[{"cs", "[", 
             RowBox[{"[", 
              RowBox[{"2", "i"}], "]"}], "]"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"H3quant", "=", " ", 
      RowBox[{
       RowBox[{"fluxreal", "/.", "conj"}], "/.", "crep"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"F3quant", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
       "H3quant"}]}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.949413939774272*^9, 3.949414281442753*^9}, {
   3.949421200013567*^9, 3.949421212404847*^9}, {3.9494212489567757`*^9, 
   3.9494212522146683`*^9}, {3.949421553006246*^9, 3.949422135838449*^9}, {
   3.949422177552339*^9, 3.9494223842285633`*^9}, {3.949422447873371*^9, 
   3.949422785919026*^9}, {3.949422824892798*^9, 3.949423048394286*^9}, {
   3.9494231067358303`*^9, 3.949423182221537*^9}, 3.949423421646165*^9, {
   3.949424233829151*^9, 3.9494242373060017`*^9}, {3.949484921899289*^9, 
   3.949484954838407*^9}, {3.949584211788928*^9, 3.949584411232399*^9}, {
   3.949584445015944*^9, 3.949584480986524*^9}, {3.9495845656295643`*^9, 
   3.949584589909843*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],

Cell[CellGroupData[{

Cell["Enumerate 2-chi solutions of dS saddles", "Subsubsection",
 CellChangeTimes->{{3.9493928810458107`*^9, 
  3.949392898959511*^9}},ExpressionUUID->"fcd73b37-2880-4283-823c-\
b5173a43df93"],

Cell["Define pairs of fluxes:", "Text",
 CellChangeTimes->{{3.949393560392309*^9, 3.949393567322578*^9}, {
   3.949393646788237*^9, 3.949393649624106*^9}, 
   3.949394264910556*^9},ExpressionUUID->"920b9fdd-732e-49fb-9b4e-\
2e86c315bdaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", 
    RowBox[{"pairs", " ", "--"}], " ", "first", " ", "fixed", " ", "by", " ", 
    "symmetries"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"fluxes", " ", "that", " ", "break", " ", "the", " ", "F"}], "-", 
    "terms"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]red", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"all", " ", "pairs", " ", "with", " ", "a", " ", "susy", " ", 
     RowBox[{"flux", " ", "--"}], " ", "needed", " ", "for", " ", "positive", 
     " ", "tadpole"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2s", "=", 
     RowBox[{"Sort", "/@", 
      RowBox[{"Tuples", "[", 
       RowBox[{"{", 
        RowBox[{"\[CapitalOmega]red", ",", "\[CapitalOmega]21"}], "}"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "related", " ", "by", " ", "symmetries"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "chi2s", "]"}], "!=", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"chi2reds", ",", 
        RowBox[{"chi2s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"chi2s", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"chi2s", ",", 
         RowBox[{"Sort", "/@", 
          RowBox[{"Orbit", "[", 
           RowBox[{
            RowBox[{"chi2s", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "S6"}], "]"}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "delete", " ", "pairs", " ", "that", " ", "are", " ", "conjugate"}], ",",
      " ", 
     RowBox[{"as", " ", "that", " ", "does", " ", "not", " ", "extremize"}]}],
     " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "that", " ", "have", " ", "the", " ", "same",
      " ", "flux", " ", "twice"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "!=", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"delete", " ", "Minkowski", " ", "pairs"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi2reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi2reds", ",", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "==", "10"}], "&&", 
          RowBox[{
           RowBox[{"Total", "[", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "==", "10"}]}], "]"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi2reds", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949394262879987*^9, 3.949394418767889*^9}, {
  3.949394494415194*^9, 3.949394562710676*^9}, {3.949394605202673*^9, 
  3.949394619407414*^9}, {3.949396416723385*^9, 3.94939641710645*^9}, {
  3.949396709811006*^9, 3.949396710090333*^9}, {3.949397158509948*^9, 
  3.949397158898802*^9}, {3.949397493580243*^9, 3.949397493919217*^9}, {
  3.9494238682433443`*^9, 3.949423871475114*^9}, {3.950783153426622*^9, 
  3.950783164780834*^9}, {3.950783207606864*^9, 3.950783245928294*^9}, {
  3.950783307215879*^9, 3.950783437210251*^9}, {3.950783485290819*^9, 
  3.950783490591051*^9}, {3.950783589186294*^9, 3.950783591515464*^9}, {
  3.9507836897281647`*^9, 3.950783702161027*^9}, {3.9507839477104816`*^9, 
  3.950784004451614*^9}, {3.950784057407926*^9, 3.950784097424268*^9}, {
  3.950859970017396*^9, 3.95086001977841*^9}, {3.950874532100897*^9, 
  3.950874532456802*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"5b423d4b-a08f-4b1d-a6e8-feec1458130d"],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{
  3.950618029205127*^9, 3.9506305273926764`*^9, 3.9507831674928007`*^9, 
   3.95078321053576*^9, 3.950783246861953*^9, 3.950783380978198*^9, {
   3.95078342764075*^9, 3.95078343782377*^9}, 3.950783486262753*^9, 
   3.950783592901635*^9, 3.950783702872869*^9, {3.950783960880361*^9, 
   3.9507839789340754`*^9}, 3.950784014520529*^9, {3.950784079167303*^9, 
   3.950784098043695*^9}, 3.9508600256963463`*^9, 3.950874447442881*^9, 
   3.950874533616205*^9, 3.950955401342758*^9, 3.951473116666486*^9, 
   3.9514797571721478`*^9, 3.991878161487815*^9, 3.9978422996143208`*^9, 
   3.997843053048092*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"351d23b3-0eaa-432e-b1a5-52cbaf34bd3c"]
}, Open  ]],

Cell["Fluxes that satisfy our linear constraint", "Text",
 CellChangeTimes->{{3.949401209619054*^9, 
  3.949401216932045*^9}},ExpressionUUID->"6d2c2408-27d5-4de1-a7fe-\
02f01441cf40"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chi2redsexact", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"chi2reds", ",", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"LinearCheck", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "chi2redsexact", "]"}]}], "Input",
 CellChangeTimes->{{3.949401173057993*^9, 3.949401206410582*^9}, {
  3.94942346862331*^9, 3.949423471731038*^9}},
 CellLabel->
  "In[345]:=",ExpressionUUID->"5ca35379-c12a-41d8-9a1d-69528ad9e2ad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.94941231738203*^9, 3.9494123288347263`*^9}, 3.94942347365798*^9, 
   3.949423873565238*^9, 3.9494849364216557`*^9, 3.949485789500215*^9, 
   3.949508374805176*^9, 3.949576676137072*^9, 3.949737105276882*^9, 
   3.950195083055538*^9, 3.9503490462821293`*^9, 3.950366457020406*^9, 
   3.950602005851931*^9, 3.950618029219557*^9, 3.950630527413679*^9, 
   3.950783169593766*^9, 3.950783216228943*^9, 3.9507832485430813`*^9, 
   3.9507834405995398`*^9, {3.95078348737216*^9, 3.9507835016700373`*^9}, 
   3.950783594479082*^9, 3.9507837044964457`*^9, {3.950784100922594*^9, 
   3.95078412307228*^9}, 3.950860027905734*^9, 3.950874535560442*^9, 
   3.950955401362338*^9, 3.951473116684681*^9, 3.951479757177601*^9, 
   3.991878161508662*^9, 3.997842299640801*^9, 3.997843053067526*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"945e7291-e3ff-42af-b96c-3cf80008fb7a"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.94941231738203*^9, 3.9494123288347263`*^9}, 3.94942347365798*^9, 
   3.949423873565238*^9, 3.9494849364216557`*^9, 3.949485789500215*^9, 
   3.949508374805176*^9, 3.949576676137072*^9, 3.949737105276882*^9, 
   3.950195083055538*^9, 3.9503490462821293`*^9, 3.950366457020406*^9, 
   3.950602005851931*^9, 3.950618029219557*^9, 3.950630527413679*^9, 
   3.950783169593766*^9, 3.950783216228943*^9, 3.9507832485430813`*^9, 
   3.9507834405995398`*^9, {3.95078348737216*^9, 3.9507835016700373`*^9}, 
   3.950783594479082*^9, 3.9507837044964457`*^9, {3.950784100922594*^9, 
   3.95078412307228*^9}, 3.950860027905734*^9, 3.950874535560442*^9, 
   3.950955401362338*^9, 3.951473116684681*^9, 3.951479757177601*^9, 
   3.991878161508662*^9, 3.997842299640801*^9, 3.997843053068467*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"a9276cff-cf05-4e80-a980-959dc14f030f"]
}, Open  ]],

Cell["Fluxes", "Text",
 CellChangeTimes->{{3.9494234842796288`*^9, 3.949423486389146*^9}, {
  3.949423521810254*^9, 
  3.949423522875758*^9}},ExpressionUUID->"e8919f65-639a-4948-a092-\
125c9d437828"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "4"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3list", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IntBasisFlux", "[", 
      RowBox[{"#", ",", "ns"}], "]"}], "&"}], "/@", "chi2redsexact"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpoles", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tadpole", "[", 
       RowBox[{"Vec", "[", "#", "]"}], "]"}], "&"}], "/@", "G3list"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpolemats", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "ns", "}"}], ",", 
        RowBox[{"{", "ns", "}"}]}], "]"}]}], "&"}], "/@", "tadpoles"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "//", "MatrixForm"}], ")"}], "&"}], "/@", 
  "tadpolemats"}]}], "Input",
 CellChangeTimes->{{3.949423490034534*^9, 3.949423637421895*^9}, {
  3.9494237916751547`*^9, 3.9494237969502583`*^9}, {3.949423845064477*^9, 
  3.9494238469009333`*^9}, {3.9494240326956043`*^9, 3.949424034519567*^9}, {
  3.9494242520998507`*^9, 3.949424264830152*^9}},
 CellLabel->
  "In[347]:=",ExpressionUUID->"4b733d11-bbc1-48a2-9fa5-581b5ef1aff7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "24", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "0", 
        RowBox[{"-", "32"}]},
       {
        RowBox[{"-", "32"}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", "32"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"32", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "0", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "16"}], "16", "0", "0"},
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "24", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.949423560888191*^9, 3.949423638222456*^9}, {
   3.949423795608961*^9, 3.949423797831175*^9}, {3.9494238479342737`*^9, 
   3.949423877185437*^9}, 3.949424035327002*^9, {3.949424261883309*^9, 
   3.949424265747529*^9}, {3.949484939308363*^9, 3.949484960454267*^9}, 
   3.949485791648592*^9, 3.949576695629426*^9, 3.949577449289575*^9, 
   3.9497371220207653`*^9, 3.950195083648518*^9, 3.950349050490766*^9, 
   3.9503664612855797`*^9, 3.95060200986875*^9, 3.950618029791041*^9, 
   3.9506305279684*^9, 3.9507837294666862`*^9, 3.950784135756446*^9, 
   3.950791258409099*^9, 3.950860030944371*^9, 3.950874541261262*^9, 
   3.950875225883807*^9, 3.95095540202557*^9, 3.951473117236061*^9, 
   3.9514797577213984`*^9, 3.991878162063999*^9, 3.9978423198213587`*^9, 
   3.9978430536558743`*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"166ce55f-165c-4bff-8e4c-c74c5f8573bc"]
}, Open  ]],

Cell["Fluxes for which the tadpole can be 20", "Text",
 CellChangeTimes->{{3.949423934998906*^9, 3.949423941075042*^9}, {
  3.991878138866129*^9, 
  3.991878138945919*^9}},ExpressionUUID->"d91e39b3-cc09-423d-928b-\
c590ba67de8d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"tadpole", "=", 
     RowBox[{"tadpoles", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"Quiet", "[", 
      RowBox[{"FindInstance", "[", 
       RowBox[{
        RowBox[{"tadpole", "==", "40"}], ",", "ns", ",", "Integers"}], "]"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"sol", "!=", 
       RowBox[{"{", "}"}]}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sols", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "sol"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "G3list", "]"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949423954807705*^9, 3.949424080940154*^9}, {
   3.9918781403440943`*^9, 3.991878140396339*^9}, 3.99784306993648*^9},
 CellLabel->
  "In[373]:=",ExpressionUUID->"8ac7cab0-d764-44bd-8e9b-67339fbc5d70"],

Cell[CellGroupData[{

Cell[BoxData["sols"], "Input",
 CellChangeTimes->{{3.949424046837902*^9, 3.949424047501116*^9}, {
  3.949424108506749*^9, 3.9494241150432577`*^9}},
 CellLabel->
  "In[375]:=",ExpressionUUID->"bfc84f09-baa4-4c84-b181-80179c340cf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"4", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "2"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "2"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "[", "1", "]"}], "\[Rule]", "0"}], ",", 
        RowBox[{
         RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"-", "2"}]}], ",", 
        RowBox[{
         RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"-", "1"}]}]}], "}"}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9494240480654783`*^9, {3.949424089368438*^9, 3.949424115760116*^9}, 
   3.949485013970944*^9, 3.949485798172934*^9, 3.950195088323091*^9, 
   3.950349056757688*^9, 3.950602016464959*^9, 3.950618035291432*^9, 
   3.950630533077232*^9, 3.950783741762269*^9, 3.950791263639512*^9, 
   3.950860040771282*^9, 3.950874549464798*^9, 3.9509554075134487`*^9, 
   3.9514731223484488`*^9, 3.951479763000461*^9, 3.991878162119688*^9, 
   3.997842319966095*^9, {3.997843053724657*^9, 3.9978430773213863`*^9}},
 CellLabel->
  "Out[375]=",ExpressionUUID->"9c99cef0-538b-47b3-aaf8-8264d82a1c53"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{"Vpotlead", "[", 
      RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"output", ",", 
      RowBox[{"{", 
       RowBox[{
       "i", ",", "extcheck", ",", "\[CapitalLambda]val", ",", "eigs", ",", 
        RowBox[{"CountDirections", "[", "eigs", "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"sol", ",", "sols"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{3.95034912547819*^9},
 CellLabel->
  "In[376]:=",ExpressionUUID->"a559b1c5-9755-4d5a-a22c-716c05fa4288"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.950349130476531*^9, 3.950349135215741*^9}},
 CellLabel->
  "In[378]:=",ExpressionUUID->"0cdff364-55f1-4575-94d0-2394734ce4f4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"97", "82", "3"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"103", "62", "17"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"106", "59", "17"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"115", "46", "21"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9503491355419703`*^9, 3.950367513792066*^9, 3.950602024130559*^9, 
   3.950618038568362*^9, 3.950630536164751*^9, 3.950783756667472*^9, 
   3.9507843165429783`*^9, 3.950791268288432*^9, 3.950860053243903*^9, 
   3.950874557142367*^9, 3.950875241162166*^9, 3.950955410681678*^9, 
   3.95147312550277*^9, 3.951479766372541*^9, 3.9918781621342497`*^9, 
   3.9978423199859657`*^9, {3.9978430537411346`*^9, 3.997843080542121*^9}},
 CellLabel->
  "Out[378]=",ExpressionUUID->"60d721d8-735c-4223-9954-cce6d18fabfd"]
}, Open  ]],

Cell["Read mass spectrum for a particular example", "Text",
 CellChangeTimes->{{3.950860145405643*^9, 
  3.9508601514931583`*^9}},ExpressionUUID->"0e2b6aa8-3c39-4f88-93c4-\
2e0570c825af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrep", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"G3", "=", 
    RowBox[{
     RowBox[{"G3list", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"extcheck", "=", 
   RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalLambda]val", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tally", "[", 
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"eigs", "/", 
      RowBox[{"(", 
       RowBox[{"Vpotlead", "[", 
        RowBox[{"G3", ",", "0"}], "]"}], ")"}]}], "]"}], "//", "Chop"}], 
   "]"}], "//", "Rationalize"}]}], "Input",
 CellChangeTimes->{{3.9501952874461317`*^9, 3.95019541203259*^9}, {
   3.9501972713866253`*^9, 3.95019727726587*^9}, 3.9501973103035507`*^9, {
   3.950197361427682*^9, 3.950197361502809*^9}, {3.950366450729025*^9, 
   3.950366451548046*^9}, 3.950860234524002*^9, {3.950860508858613*^9, 
   3.9508605143896313`*^9}, {3.950875249251383*^9, 3.950875264008977*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"30cba345-171f-48a2-9122-cd19748ff96c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "5.1100156637120273095972046318730071647178213092430417078949`46.\
535693194022585"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "82"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "22"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0151390862650565294723302433898442395928305200162737791037`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5", "4"], ",", "52"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.6659575938389467842553039395413023598794003372613249645191`46.\
535693194022585", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9", "4"], ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.2316953021582082085040388750169245679877031002968719839444`46.\
535693194022585", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "18.8062593026407828821113832377049388198872814324237684891921`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "19.1570717979704364866246455267860126330559274789019983968751`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "21.64193271170537995715231528339616839346309695888572461776`46.\
535693194022585", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "39.8248813729964380810606282927246578766252807365323817378025`46.\
535693194022585", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9501973640266447`*^9, 3.9506020277642813`*^9, 3.950618039325575*^9, 
   3.95063053689482*^9, 3.950860106986142*^9, 3.950860235552012*^9, 
   3.950860515615757*^9, 3.950874559339039*^9, {3.9508752434063253`*^9, 
   3.950875265128731*^9}, 3.950955411439361*^9, 3.951473126257841*^9, 
   3.951479767173894*^9, 3.9978423200954247`*^9, {3.997843054688367*^9, 
   3.997843081371029*^9}},
 CellLabel->
  "Out[386]=",ExpressionUUID->"678b253a-56cf-4507-822f-34b3b655ca5d"]
}, Open  ]],

Cell["\<\
Check whether an example has positive or negative quadratic term along its \
non-vanishing F-term\
\>", "Text",
 CellChangeTimes->{{3.950859686345496*^9, 
  3.950859718450571*^9}},ExpressionUUID->"9e173a17-5509-43b5-aadf-\
1d47704e7cd8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dW", "=", 
   RowBox[{"DW", "[", 
    RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nonzeroes", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"dW", ",", 
    RowBox[{
     RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"[", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "positions"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", 
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "//", 
   "Chop"}], "]"}]}], "Input",
 CellChangeTimes->{{3.950792221823679*^9, 3.9507922916660957`*^9}, {
  3.950792406625291*^9, 3.95079243186423*^9}},
 CellLabel->
  "In[387]:=",ExpressionUUID->"af1590cc-27de-45af-bd87-b8e6576aae91"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "199275.1346115930488845284844262620340946293106976448269620091585`50.", "+", 
   RowBox[{
   "66425.0448705310162948428281420873446982097702325482756540030528`50.", " ",
     "\[ImaginaryI]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950792224130394*^9, 3.950792321676054*^9}, {
   3.950792412819096*^9, 3.9507924693587217`*^9}, 3.95086047026079*^9, 
   3.9508745615207148`*^9, {3.950875245489842*^9, 3.950875261849127*^9}, 
   3.950955411453105*^9, 3.951473126275141*^9, 3.951479767183498*^9, 
   3.9978423201024446`*^9, {3.9978430547543077`*^9, 3.99784308139789*^9}},
 CellLabel->
  "Out[388]=",ExpressionUUID->"cc7ad705-7e3f-4227-ae0f-3818958f4dd8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "-", "2.42222365124954075971449685016169571832924265882143292970919941370484\
459`47.752351298942955*^-6"}], "}"}]], "Print",
 CellChangeTimes->{{3.9507924132200947`*^9, 3.9507924697494917`*^9}, 
   3.9508604706634073`*^9, 3.9508745619127207`*^9, {3.950875245883298*^9, 
   3.950875262251889*^9}, 3.950955411839202*^9, 3.951473126656703*^9, 
   3.9514797675680237`*^9, 3.997842320102997*^9, {3.997843055015543*^9, 
   3.9978430818206453`*^9}},
 CellLabel->
  "During evaluation of \
In[387]:=",ExpressionUUID->"fb83877a-57b0-432f-96bf-534b5930c2c8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plot of dS example with few tachyons", "Subsubsection",
 CellChangeTimes->{{3.9502004946581297`*^9, 
  3.9502005177319317`*^9}},ExpressionUUID->"4c743437-9f0e-45b0-a535-\
4275fc452baa"],

Cell["Select example", "Text",
 CellChangeTimes->{{3.9514728969073687`*^9, 
  3.9514729008306*^9}},ExpressionUUID->"2ca97f08-0236-4094-878a-cb78d982465e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{"sols", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nrep", "=", 
   RowBox[{"sol", "[", 
    RowBox[{"[", 
     RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3", "=", 
   RowBox[{
    RowBox[{"G3list", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.950200574579817*^9, 3.950200590535513*^9}, {
   3.9502778739283657`*^9, 3.950277890442626*^9}, {3.9502779434500837`*^9, 
   3.9502779566941566`*^9}, {3.950366552616869*^9, 3.950366557459797*^9}, {
   3.950367195920347*^9, 3.95036720941873*^9}, {3.9503677899989758`*^9, 
   3.950367823566244*^9}, {3.95037114061611*^9, 3.950371141306013*^9}, {
   3.950603252289418*^9, 3.950603267398735*^9}, {3.9506053218594313`*^9, 
   3.950605321990152*^9}, {3.950617062437368*^9, 3.9506170769207497`*^9}, {
   3.9506205888037977`*^9, 3.950620589988133*^9}, {3.950630989811284*^9, 
   3.950631006811742*^9}, {3.950791284298251*^9, 3.950791286738625*^9}, {
   3.9507915603090067`*^9, 3.9507915730320797`*^9}, 3.9508604946936417`*^9},
 CellLabel->
  "In[394]:=",ExpressionUUID->"253f0bbb-2552-40b9-8a80-1be2e8b3ef8f"],

Cell["Plot potential", "Text",
 CellChangeTimes->{{3.951472902670848*^9, 
  3.951472907737792*^9}},ExpressionUUID->"9c40d138-726b-45b8-9620-\
f9ff9934c7f4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"func", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "0"}], "]"}], "+", 
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "1"}], "]"}], "+", 
         RowBox[{"Vpot", "[", 
          RowBox[{"G3", ",", "2"}], "]"}]}], "/.", "trep"}], "/.", "Kadrep"}],
       "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"\[Delta]\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vmax", "=", 
   RowBox[{
    RowBox[{"func", "/.", 
     RowBox[{"{", 
      RowBox[{"y", "->", "1"}], "}"}]}], "//", "N"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"func", ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"1", "/", "4"}], ",", "4"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"1", "/", "2"}], ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", 
           RowBox[{"Vmax", "/", "4"}]}], ",", 
          RowBox[{"9", 
           RowBox[{"Vmax", "/", "8"}]}]}], "}"}]}], "}"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"plot", ",", 
   RowBox[{"Frame", "->", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9503665504731092`*^9, 3.950366563619053*^9}, {
  3.9503665983685417`*^9, 3.9503666037735853`*^9}, {3.95036706880485*^9, 
  3.950367071128244*^9}, {3.950367225389464*^9, 3.950367388116782*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"3b0ee1bd-932c-40c0-b560-d19a30ca35ac"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzImsWcoSyRWSz5SSUJakyHbbF+1CqWiTFhIlVyql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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzImsWcoSyRWSz5SSUJakyHbbF+1CqWiTFhIlVyql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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
            0.00010440610290434417`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
           0.00010440610290434417`}}, 
          "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJw12Hk8VOsfB3B7lC3LzImsWcoSyRWSz5SSUJakyHbbF+1CqWiTFhIlVyql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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.5, 3.}, {0.00006960406860289612, 
        0.00010440610290434417`}}, 
       "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0.5000000000000011, 0.00006960406860289627}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.5000000000000011, 0.00006960406860289627},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.5, 3.}, {0.00006960406860289612, 0.00010440610290434417`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.950366559192464*^9, 3.9503665642557173`*^9}, 
   3.950366604642003*^9, 3.95036703839816*^9, 3.950367071953803*^9, {
   3.950367193123137*^9, 3.9503672343664637`*^9}, {3.9503672737329884`*^9, 
   3.950367389002274*^9}, {3.9503711438947983`*^9, 3.9503711628378887`*^9}, 
   3.9506053378374777`*^9, 3.950791525117248*^9, {3.9507915626368713`*^9, 
   3.950791566503231*^9}, 3.950860721137422*^9, 3.950874567634993*^9, 
   3.950955412338067*^9, 3.951473127168705*^9, 3.951479768113318*^9, 
   3.997842320492063*^9, 3.9978429300304327`*^9, 3.997843088897232*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"69fa9629-61c6-42af-83a2-9faaa1975d50"]
}, Open  ]],

Cell["Describe scalar potential along this slice", "Text",
 CellChangeTimes->{{3.950860728932559*^9, 
  3.950860742476506*^9}},ExpressionUUID->"58e6e496-5866-4dc6-9062-\
a1875cc9e91a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "0"}], "]"}], "+", 
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "1"}], "]"}], "+", 
        RowBox[{"Vpot", "[", 
         RowBox[{"G3", ",", "2"}], "]"}]}], "/.", "trep"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
        RowBox[{"\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Delta]\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
       RowBox[{"\[Delta]\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], 
         RowBox[{"(", 
          RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", "V"}], "Input",
 CellChangeTimes->{{3.950791543389226*^9, 3.950791551784173*^9}, {
  3.951473096867984*^9, 3.9514730971949253`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"b3305796-6efb-4946-964d-1620df949229"],

Cell[BoxData[
 RowBox[{
  FractionBox["320.`49.096910013008056", 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
   "319.9999999999999999999999999999999999999999999999999999999997`49.\
096910013008056", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "y"}], ")"}]}], 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]], "+", 
  FractionBox[
   RowBox[{
   "179.9999999999999999999999999999999999999999999999999999999998`49.\
096910013008056", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], 
   RowBox[{"Kad", "[", 
    RowBox[{
     RowBox[{"\[ImaginaryI]", " ", "y"}], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.9514731276193743`*^9, 3.951473128002356*^9}, 
   3.951479768463745*^9, 3.9978423204996967`*^9, 3.9978429300522423`*^9, 
   3.9978430913204613`*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"70f0c03c-6c6e-4d31-8698-3287195eef59"]
}, Open  ]],

Cell["Coefficient of other tachyon", "Text",
 CellChangeTimes->{{3.950955388432762*^9, 3.950955391230492*^9}, {
  3.950955459364091*^9, 
  3.950955465625545*^9}},ExpressionUUID->"dea26c97-8c1e-40a5-b450-\
ce8f6f183d9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"V2", "=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "0"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "1"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"G3", ",", "2"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"t", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], 
         "}"}], "]"}], " ", 
       RowBox[{"tbar", "[", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], 
         "}"}], "]"}]}]}], "]"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.950955475496029*^9, 3.950955476948657*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"1df6ed9d-096c-4ad7-abc8-b1bb0b1d39af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kadfunc", "[", 
   RowBox[{"\[Tau]_", ",", "\[Tau]bar_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{
       FractionBox["\[Chi]", "2"], 
       RowBox[{"E32func", "[", 
        RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.950956352248287*^9, 3.9509563585917673`*^9}, {
  3.950956583119431*^9, 3.950956583449565*^9}},
 CellLabel->
  "In[405]:=",ExpressionUUID->"dac29e9a-2ef8-4ac0-9ab9-3cdd49233792"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"V2", "/.", 
      RowBox[{"{", 
       RowBox[{"Kad", "->", "Kadfunc"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["E32func", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SuperscriptBox["E32func", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}]}], "}"}]}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.950956514902258*^9, 3.950956536445923*^9}, 
   3.950956571224744*^9},
 CellLabel->
  "In[406]:=",ExpressionUUID->"e822a1ae-4814-42e9-a66a-3608e47a588c"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
   "4.1760035585644912837977739261209639199278443642668464316537`43.\
42607408386287", "+", 
    RowBox[{"0``42.955593620766", " ", "\[ImaginaryI]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{"90.`43.42583948301066", " ", 
       RowBox[{"E32func", "[", 
        RowBox[{"\[ImaginaryI]", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "]"}]}]}], ")"}], 
    "2"]]}]], "Output",
 CellChangeTimes->{{3.950956515817137*^9, 3.950956536804384*^9}, {
   3.950956571507454*^9, 3.95095659028296*^9}, 3.951290447086422*^9, 
   3.95147315050205*^9, 3.951479768862102*^9, 3.997842320520322*^9, 
   3.997842930074257*^9, 3.9978430952407417`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"f1e418d4-0096-4051-8e89-9244d2a494de"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Enumerate 3-chi solutions of dS saddles", "Subsubsection",
 CellChangeTimes->{{3.9493928810458107`*^9, 3.949392898959511*^9}, {
   3.949401226650547*^9, 3.949401226773869*^9}, {3.9495835725534353`*^9, 
   3.949583581369197*^9}, 
   3.950860820182172*^9},ExpressionUUID->"82181ef6-49a5-4397-a1cb-\
96f7d2381dd0"],

Cell["Define pairs of fluxes:", "Text",
 CellChangeTimes->{{3.949393560392309*^9, 3.949393567322578*^9}, {
   3.949393646788237*^9, 3.949393649624106*^9}, 
   3.949394264910556*^9},ExpressionUUID->"5a087a90-6a3f-4f2e-8fdf-\
3bfa34df4b76"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", 
    RowBox[{"pairs", " ", "--"}], " ", "first", " ", "fixed", " ", "by", " ", 
    "symmetries"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalOmega]red", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalOmega]rest", "=", 
     RowBox[{"Join", "[", 
      RowBox[{
      "\[CapitalOmega]30", ",", "\[CapitalOmega]21", ",", 
       "\[CapitalOmega]12"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3s", "=", 
     RowBox[{"Sort", "/@", 
      RowBox[{"Tuples", "[", 
       RowBox[{"{", 
        RowBox[{
        "\[CapitalOmega]red", ",", "\[CapitalOmega]21", ",", 
         "\[CapitalOmega]rest"}], "}"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi3s", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "delete", " ", "pairs", " ", "related", " ", "by", " ", "symmetries"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"While", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "chi3s", "]"}], "!=", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"chi3reds", ",", 
        RowBox[{"chi3s", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"chi3s", "=", 
       RowBox[{"Complement", "[", 
        RowBox[{"chi3s", ",", 
         RowBox[{"Sort", "/@", 
          RowBox[{"Orbit", "[", 
           RowBox[{
            RowBox[{"chi3s", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", "S6"}], "]"}]}]}], 
        "]"}]}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "delete", " ", "pairs", " ", "that", " ", "are", " ", "conjugates"}], ",",
      " ", 
     RowBox[{
     "since", " ", "that", " ", "does", " ", "not", " ", "extremize"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "+", 
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "4"}], "]"}], "!=", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
          "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chi3reds", "=", 
     RowBox[{"Select", "[", 
      RowBox[{"chi3reds", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"DeleteDuplicates", "[", "#", "]"}], "]"}], "==", "3"}], 
        "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "chi3reds", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949394262879987*^9, 3.949394418767889*^9}, {
  3.949394494415194*^9, 3.949394562710676*^9}, {3.949394605202673*^9, 
  3.949394619407414*^9}, {3.949396416723385*^9, 3.94939641710645*^9}, {
  3.949396709811006*^9, 3.949396710090333*^9}, {3.949397158509948*^9, 
  3.949397158898802*^9}, {3.949397493580243*^9, 3.949397493919217*^9}, {
  3.949401232932825*^9, 3.949401345307087*^9}, {3.9494246009357777`*^9, 
  3.949424605204328*^9}, {3.95079517653148*^9, 3.950795330093164*^9}, {
  3.9507953665933533`*^9, 3.9507953989517183`*^9}, {3.950796521496789*^9, 
  3.950796522559483*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"bdb7d575-0a5f-4169-9ef4-03708351792a"],

Cell[BoxData["65160"], "Output",
 CellChangeTimes->{
  3.949424615188451*^9, 3.949485036613491*^9, 3.9495083879992228`*^9, 
   3.949584106512331*^9, 3.950792144276536*^9, {3.950795363612973*^9, 
   3.95079539926329*^9}, 3.950796524730371*^9, 3.950874572692992*^9, 
   3.950875275083952*^9, 3.950875420957082*^9, 3.951473175393148*^9, 
   3.951479768879101*^9, 3.991878215872361*^9, 3.997842325961069*^9, 
   3.9978431296059637`*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"93a28713-1531-4835-a0f9-6c8a9a0cd275"],

Cell[BoxData["1735"], "Output",
 CellChangeTimes->{
  3.949424615188451*^9, 3.949485036613491*^9, 3.9495083879992228`*^9, 
   3.949584106512331*^9, 3.950792144276536*^9, {3.950795363612973*^9, 
   3.95079539926329*^9}, 3.950796524730371*^9, 3.950874572692992*^9, 
   3.950875275083952*^9, 3.950875420957082*^9, 3.951473175393148*^9, 
   3.951479768879101*^9, 3.991878215872361*^9, 3.997842325961069*^9, 
   3.997843141235177*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"85ec6d66-0d91-4ee6-b065-d4d0de1c48be"]
}, Open  ]],

Cell["Fluxes that satisfy our linear constraint", "Text",
 CellChangeTimes->{{3.949401209619054*^9, 
  3.949401216932045*^9}},ExpressionUUID->"bce8f411-04ab-4a96-8033-\
821e13329727"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"chi3redsexactA", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"chi3reds", ",", 
    RowBox[{
     RowBox[{"Not", "[", 
      RowBox[{"LinearCheck", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "chi3redsexactA", "]"}]}], "Input",
 CellChangeTimes->{{3.949401173057993*^9, 3.949401206410582*^9}, {
  3.9494013590438137`*^9, 3.9494013673991117`*^9}, {3.949424590075576*^9, 
  3.949424593198167*^9}, {3.949485048091003*^9, 3.949485050639743*^9}},
 CellLabel->
  "In[418]:=",ExpressionUUID->"a1db74df-d61e-417f-b75e-1d2a8d2e456c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "1", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "3", ",", "3", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "3", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "2", ",", "2", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "2", ",", "1", ",", "2"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "2", ",", "2", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.949401365239402*^9, 3.9494013684809437`*^9}, {3.949424597853492*^9, 
   3.9494246154197607`*^9}, {3.9494850469872017`*^9, 3.9494850511625032`*^9}, 
   3.949508388225568*^9, 3.949584108093875*^9, 3.9507921445060787`*^9, 
   3.9507956656770363`*^9, 3.9507965393415737`*^9, 3.9508749761188297`*^9, 
   3.9508752867367764`*^9, 3.950875432250434*^9, 3.9514797810481586`*^9, 
   3.991878227531479*^9, 3.997842337642601*^9, 3.9978431415081997`*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"123effa0-a84b-48ff-a1fd-e675952f9dcb"],

Cell[BoxData["36"], "Output",
 CellChangeTimes->{{3.949401194462731*^9, 3.949401206712044*^9}, {
   3.949401365239402*^9, 3.9494013684809437`*^9}, {3.949424597853492*^9, 
   3.9494246154197607`*^9}, {3.9494850469872017`*^9, 3.9494850511625032`*^9}, 
   3.949508388225568*^9, 3.949584108093875*^9, 3.9507921445060787`*^9, 
   3.9507956656770363`*^9, 3.9507965393415737`*^9, 3.9508749761188297`*^9, 
   3.9508752867367764`*^9, 3.950875432250434*^9, 3.9514797810481586`*^9, 
   3.991878227531479*^9, 3.997842337642601*^9, 3.997843141509891*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"bd420f26-f887-4e51-a9e6-71abccdd4ca1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"list", "=", 
  RowBox[{"Sort", "/@", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], ",", 
        RowBox[{"Total", "[", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
     "chi3redsexactA"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.950795720812965*^9, 3.950795766788015*^9}, {
  3.9507957969521847`*^9, 3.950795807229438*^9}},
 CellLabel->
  "In[420]:=",ExpressionUUID->"a22cfe0b-5372-4685-87e1-8c399e4fc28f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "10", ",", "14"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.950795726524427*^9, 3.950795767265483*^9}, {
   3.9507958030667257`*^9, 3.950795807451161*^9}, 3.9507965506863623`*^9, 
   3.950874978238244*^9, 3.950875286761001*^9, 3.9508754322753677`*^9, 
   3.951479781052487*^9, 3.9918782275568933`*^9, 3.997842337648019*^9, 
   3.9978431415133133`*^9},
 CellLabel->
  "Out[420]=",ExpressionUUID->"6a841e06-6719-4563-9d39-1976c57d48e3"]
}, Open  ]],

Cell["Fluxes", "Text",
 CellChangeTimes->{{3.9494234842796288`*^9, 3.949423486389146*^9}, {
  3.949423521810254*^9, 
  3.949423522875758*^9}},ExpressionUUID->"b995fc3c-6ab2-47b4-98b4-\
3e2497111f6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ns", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"n", ",", "6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G3list3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"IntBasisFlux", "[", 
      RowBox[{"#", ",", "ns"}], "]"}], "&"}], "/@", "chi3redsexactA"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpoles3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Tadpole", "[", 
       RowBox[{"Vec", "[", "#", "]"}], "]"}], "&"}], "/@", "G3list3A"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tadpolemats3A", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"D", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", "ns", "}"}], ",", 
        RowBox[{"{", "ns", "}"}]}], "]"}]}], "&"}], "/@", "tadpoles3A"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"#", "//", "MatrixForm"}], ")"}], "&"}], "/@", 
  "tadpolemats3A"}]}], "Input",
 CellChangeTimes->{{3.949423490034534*^9, 3.949423637421895*^9}, {
  3.9494237916751547`*^9, 3.9494237969502583`*^9}, {3.949423845064477*^9, 
  3.9494238469009333`*^9}, {3.9494240326956043`*^9, 3.949424034519567*^9}, {
  3.9494242520998507`*^9, 3.949424264830152*^9}, {3.949424667769085*^9, 
  3.949424672601851*^9}, {3.9494850697068996`*^9, 3.949485090375516*^9}},
 CellLabel->
  "In[421]:=",ExpressionUUID->"4a4f967a-ac91-4af4-bd5d-78d2e8378199"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "8"}], "12", "0", "0", 
        RowBox[{"-", "4"}]},
       {
        RowBox[{"-", "8"}], "0", "0", "12", 
        RowBox[{"-", "4"}], "0"},
       {
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "4"}], "12", "0"},
       {"0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "4"}], "0", "0", "12"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "24", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "8", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "16", 
        RowBox[{"-", "16"}]},
       {"0", "0", 
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "16", 
        RowBox[{"-", "32"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "40", "8", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "16", 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {"16", "32", "16", "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "16", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "16", 
        RowBox[{"-", "16"}]},
       {"0", "0", "0", "16", "32", "16"},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "16", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "40", "8", "16", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "32"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "0", "16", "0", "0", "0"},
       {
        RowBox[{"-", "16"}], "16", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "32"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "0", "16"},
       {"0", "0", "0", 
        RowBox[{"-", "16"}], "16", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "0", 
        RowBox[{"-", "8"}], "8", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "0", "0", "8"},
       {"0", 
        RowBox[{"-", "8"}], "4", "0", "16", 
        RowBox[{"-", "4"}]},
       {
        RowBox[{"-", "8"}], "0", "0", "4", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "16"}]},
       {"8", "0", "16", 
        RowBox[{"-", "4"}], "4", "0"},
       {"0", "8", 
        RowBox[{"-", "4"}], 
        RowBox[{"-", "16"}], "0", "4"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "0", "8", 
        RowBox[{"-", "8"}], "0"},
       {"0", 
        RowBox[{"-", "16"}], "8", "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", "8", 
        RowBox[{"-", "4"}], "0", "16", "4"},
       {"8", "0", "0", 
        RowBox[{"-", "4"}], "4", 
        RowBox[{"-", "16"}]},
       {
        RowBox[{"-", "8"}], "0", "16", "4", 
        RowBox[{"-", "4"}], "0"},
       {"0", 
        RowBox[{"-", "8"}], "4", 
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "4"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "24", "24", "16", 
        RowBox[{"-", "16"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}]},
       {"0", "0", "16", 
        RowBox[{"-", "16"}], "0", "0"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "12"}], "0", "0", "4"},
       {
        RowBox[{"-", "8"}], "0", "0", 
        RowBox[{"-", "12"}], "4", "0"},
       {
        RowBox[{"-", "8"}], "0", "0", "4", 
        RowBox[{"-", "12"}], "0"},
       {"0", 
        RowBox[{"-", "8"}], "4", "0", "0", 
        RowBox[{"-", "12"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], "0", "0"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "16"}], "16"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "16"}], "16"},
       {"0", "0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "32"}], "0"},
       {"0", "0", "16", "16", "0", 
        RowBox[{"-", "32"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"0", 
        RowBox[{"-", "16"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "8", "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "24"}], 
        RowBox[{"-", "8"}], "8"},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8", "8"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {"0", "16", 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"8", 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "24", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "24", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", "0", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {"0", "16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", 
        RowBox[{"-", "8"}], "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8", "8", 
        RowBox[{"-", "8"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"16", 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}]},
       {
        RowBox[{"-", "8"}], "16", "8", "8", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "16", "0", "0", "0"},
       {
        RowBox[{"-", "8"}], "8", "0", "16", "8", "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", 
        RowBox[{"-", "24"}], "8"},
       {
        RowBox[{"-", "8"}], "8", "0", "8", "8", 
        RowBox[{"-", "24"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "8", "8"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], 
        RowBox[{"-", "16"}], "0", "0", "0"},
       {
        RowBox[{"-", "8"}], 
        RowBox[{"-", "8"}], "0", 
        RowBox[{"-", "16"}], "8", "8"},
       {"8", "8", "0", "8", "24", 
        RowBox[{"-", "8"}]},
       {"8", "8", "0", "8", 
        RowBox[{"-", "8"}], "24"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "16"}], "0", "8", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "16"}], 
        RowBox[{"-", "8"}], "0", "0", "0"},
       {"8", 
        RowBox[{"-", "8"}], "24", 
        RowBox[{"-", "16"}], "16", "16"},
       {"0", "0", 
        RowBox[{"-", "16"}], "32", "0", "0"},
       {"0", "0", "16", "0", "32", "0"},
       {"0", "0", "16", "0", "0", "32"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.949423560888191*^9, 3.949423638222456*^9}, {
   3.949423795608961*^9, 3.949423797831175*^9}, {3.9494238479342737`*^9, 
   3.949423877185437*^9}, 3.949424035327002*^9, {3.949424261883309*^9, 
   3.949424265747529*^9}, 3.949424677149393*^9, 3.9494850931687098`*^9, 
   3.949508393243908*^9, 3.950792147822551*^9, 3.950796647729274*^9, 
   3.950799210062419*^9, 3.950874983134244*^9, 3.950875289572596*^9, 
   3.950875435428657*^9, 3.9514797845212307`*^9, 3.991878230744516*^9, 
   3.997842436076706*^9, 3.997843144809342*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"bc2b41f4-a8af-45dd-a323-b1bfc23a4fa9"]
}, Open  ]],

Cell["\<\
Select only those where gcd is 4, otherwise tadpole 20 is impossible\
\>", "Text",
 CellChangeTimes->{{3.997843740917123*^9, 3.997843747152505*^9}, {
  3.9978437781509123`*^9, 
  3.997843788116577*^9}},ExpressionUUID->"55c16bb1-ce8d-44f2-b054-\
8788c342244e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gcds", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"GCD", "@@", 
       RowBox[{"Flatten", "[", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"#", ",", "ns"}], "]"}], "]"}]}], ")"}], "&"}], "/@", 
    "tadpolemats3A"}], "//", "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positions", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Position", "[", 
     RowBox[{"gcds", ",", "4"}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.997843784039481*^9, 3.9978437842605543`*^9}, {
  3.9978438154720488`*^9, 3.997843825302518*^9}, {3.997843959226762*^9, 
  3.9978441026827297`*^9}},
 CellLabel->
  "In[446]:=",ExpressionUUID->"650bab39-920f-4242-bf32-cf2aeacd7bab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "8", ",", "8", ",", "8", ",", "16", ",", "8", ",", "16", ",", "4",
    ",", "4", ",", "8", ",", "8", ",", "8", ",", "8", ",", "4", ",", "8", ",",
    "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8",
    ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8", ",",
    "8", ",", "8", ",", "8", ",", "8", ",", "8", ",", "8"}], "}"}]], "Output",\

 CellChangeTimes->{3.997844103267655*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"10464fbc-c164-474c-a2a4-5e5721530280"]
}, Open  ]],

Cell["Scan solutions by hand", "Text",
 CellChangeTimes->{{3.949562818304257*^9, 3.949562823521421*^9}, {
  3.949562860942326*^9, 
  3.9495628615454884`*^9}},ExpressionUUID->"a66b1e18-82b6-478e-a945-\
c50a5ec570b8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Rep", "[", 
    RowBox[{"site_", ",", "len_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "[", "i", "]"}], "->", 
      RowBox[{"site", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ScanTadpoles", "[", 
    RowBox[{"G3_", ",", "\[Chi]s_", ",", "tadpole_", ",", "max_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rk", ",", "vars", ",", 
       RowBox[{"len", "=", 
        RowBox[{"2", 
         RowBox[{"Length", "[", "\[Chi]s", "]"}]}]}], ",", "lattice", ",", 
       "rks", ",", "tadpoles", ",", "positions"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "make", " ", "sure", " ", "all", " ", "directions", " ", "are", " ", 
       "turned", " ", "on"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"\[CapitalOmega]", "[", "#", "]"}], "&"}], "/@", 
        RowBox[{"chi3redsexactA", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rk", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"G3", ",", 
           RowBox[{"{", "vars", "}"}]}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", 
        "Simplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rk", "=", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"Re", "[", "rk", "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"Im", "[", "rk", "]"}], "2"]}], "//", "ComplexExpand"}], "//",
         "FullSimplify"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"lattice", " ", "we", " ", "scan", " ", "over"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{"-", "max"}], ",", "max"}], "]"}], ",", "len"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Rep", "[", 
          RowBox[{"#", ",", "len"}], "]"}], "&"}], "/@", "lattice"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "select", " ", "sites", " ", "that", " ", "turn", " ", "on", " ", 
        "all", " ", "fluxes"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"lattice", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"lattice", ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"rk", "[", 
               RowBox[{"[", "1", "]"}], "]"}], 
              RowBox[{"rk", "[", 
               RowBox[{"[", "2", "]"}], "]"}], 
              RowBox[{"rk", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "/.", "#"}], ")"}], "!=", 
           "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "select", " ", "sites", " ", "that", " ", "have", " ", "the", " ", 
        "right", " ", "tadpole"}], " ", "*)"}], ";", "\[IndentingNewLine]", 
      RowBox[{"tadpoles", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"tadpole", "/.", "#"}], ")"}], "&"}], "/@", "lattice"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"positions", "=", 
       RowBox[{"Position", "[", 
        RowBox[{"tadpoles", ",", "20"}], "]"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{
       RowBox[{
        RowBox[{"lattice", "[", 
         RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "positions"}]}]}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"i", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"list", "=", 
   RowBox[{"ScanTadpoles", "[", 
    RowBox[{
     RowBox[{"G3list3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"chi3redsexactA", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"tadpoles3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G3list3A", "[", 
  RowBox[{"[", "i", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"list", "[", 
  RowBox[{"[", "2", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.949562825154529*^9, 3.949562825330912*^9}, {
  3.9495628576278353`*^9, 3.9495630795550327`*^9}, {3.949563131971533*^9, 
  3.9495631782078867`*^9}, {3.9495632129235373`*^9, 3.949563757846504*^9}, {
  3.94956381473352*^9, 3.9495638471706247`*^9}, {3.949563914203306*^9, 
  3.949563982746907*^9}, {3.949564024923051*^9, 3.94956416893785*^9}, {
  3.9495642447896338`*^9, 3.9495642871243353`*^9}, {3.950859444366675*^9, 
  3.950859482792591*^9}, {3.991878284601199*^9, 3.99187828919407*^9}, {
  3.991878408742391*^9, 3.99187844407719*^9}, {3.991878482352495*^9, 
  3.991878482780057*^9}, {3.997842779590906*^9, 3.997842779653557*^9}, {
  3.997844210117999*^9, 3.997844211777574*^9}, {3.997844245553837*^9, 
  3.997844248035079*^9}},
 CellLabel->
  "In[455]:=",ExpressionUUID->"a634834e-da84-4876-90cd-33241050fcbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], " ", 
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "1", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "64"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "2", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "1", ",", "3", ",", "1"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "+", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "3", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "32"], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "64"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "2", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "64"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"n", "[", "1", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "64"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "64"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "64"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "2"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "-", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "-", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "1", ",", "3", ",", "1"}], 
        "}"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"n", "[", "3", "]"}], "32"], "+", 
        FractionBox[
         RowBox[{"n", "[", "4", "]"}], "32"], "-", 
        FractionBox[
         RowBox[{"n", "[", "5", "]"}], "32"], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"n", "[", "3", "]"}], "32"]}], "+", 
           FractionBox[
            RowBox[{"n", "[", "4", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "5", "]"}], "32"], "+", 
           FractionBox[
            RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"n", "[", "6", "]"}], "32"]}], ")"}], " ", 
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], 
        "}"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949563043639718*^9, 3.949563049837039*^9}, {
   3.9495631502263536`*^9, 3.949563178699623*^9}, 3.949563357455072*^9, 
   3.9495634862900753`*^9, {3.949563538061286*^9, 3.9495635658766127`*^9}, 
   3.949563624231739*^9, {3.949563663729265*^9, 3.949563723473559*^9}, 
   3.94956385865182*^9, {3.949563938422739*^9, 3.949563985909255*^9}, 
   3.949564043977125*^9, {3.949564079878942*^9, 3.949564103252845*^9}, 
   3.9495641370293617`*^9, 3.9495641748516617`*^9, {3.949564255012398*^9, 
   3.949564300873251*^9}, 3.95079215981962*^9, 3.9507989663556023`*^9, 
   3.9507992305140553`*^9, {3.950859446192523*^9, 3.9508594838819723`*^9}, 
   3.950874986924634*^9, 3.950875292386537*^9, 3.9508754361353483`*^9, 
   3.951479785248363*^9, {3.991878279122395*^9, 3.991878290301229*^9}, {
   3.991878418034028*^9, 3.991878459205825*^9}, 3.991878501844131*^9, 
   3.9978427772727118`*^9, 3.997842808494114*^9, 3.997843145449155*^9, {
   3.997844228523851*^9, 3.9978442491928864`*^9}},
 CellLabel->
  "Out[459]=",ExpressionUUID->"ebfa8fda-97b5-449d-9798-ec2420a39a85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "[", "1", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
     RowBox[{"-", "2"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "4", "]"}], "\[Rule]", 
     RowBox[{"-", "1"}]}], ",", 
    RowBox[{
     RowBox[{"n", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"n", "[", "6", "]"}], "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{{3.949563043639718*^9, 3.949563049837039*^9}, {
   3.9495631502263536`*^9, 3.949563178699623*^9}, 3.949563357455072*^9, 
   3.9495634862900753`*^9, {3.949563538061286*^9, 3.9495635658766127`*^9}, 
   3.949563624231739*^9, {3.949563663729265*^9, 3.949563723473559*^9}, 
   3.94956385865182*^9, {3.949563938422739*^9, 3.949563985909255*^9}, 
   3.949564043977125*^9, {3.949564079878942*^9, 3.949564103252845*^9}, 
   3.9495641370293617`*^9, 3.9495641748516617`*^9, {3.949564255012398*^9, 
   3.949564300873251*^9}, 3.95079215981962*^9, 3.9507989663556023`*^9, 
   3.9507992305140553`*^9, {3.950859446192523*^9, 3.9508594838819723`*^9}, 
   3.950874986924634*^9, 3.950875292386537*^9, 3.9508754361353483`*^9, 
   3.951479785248363*^9, {3.991878279122395*^9, 3.991878290301229*^9}, {
   3.991878418034028*^9, 3.991878459205825*^9}, 3.991878501844131*^9, 
   3.9978427772727118`*^9, 3.997842808494114*^9, 3.997843145449155*^9, {
   3.997844228523851*^9, 3.997844249194261*^9}},
 CellLabel->
  "Out[460]=",ExpressionUUID->"a7011e01-c995-4b34-8dc5-ba32c3e33071"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{"G3list3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tadpole", "=", 
     RowBox[{"tadpoles3A", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"\[Chi]s", "=", 
     RowBox[{"chi3redsexactA", "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"sol", "=", 
     RowBox[{"ScanTadpoles", "[", 
      RowBox[{"G3", ",", "\[Chi]s", ",", "tadpole", ",", "1"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "sol", "]"}], "!=", "0"}], ",", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"sols", ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "sol"}], "}"}]}], "]"}]}], "]"}]}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "positions"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "sols", "]"}]}], "Input",
 CellChangeTimes->{{3.949423954807705*^9, 3.949424080940154*^9}, {
   3.949424926738612*^9, 3.949424935369227*^9}, {3.949424985269479*^9, 
   3.949425042047657*^9}, {3.949425076105896*^9, 3.9494252041538877`*^9}, {
   3.9494252363616657`*^9, 3.949425238171322*^9}, {3.949426700324945*^9, 
   3.949426704197208*^9}, {3.949426963697115*^9, 3.949426968488468*^9}, {
   3.9494851602559147`*^9, 3.9494851786444397`*^9}, {3.9495643491936626`*^9, 
   3.949564354047763*^9}, {3.949564399122225*^9, 3.949564536695211*^9}, {
   3.949564571294229*^9, 3.949564609841855*^9}, {3.949564742533648*^9, 
   3.9495647460580597`*^9}, {3.9495660366990643`*^9, 3.949566040974615*^9}, {
   3.950803833941812*^9, 3.950803834022581*^9}, {3.950859433534284*^9, 
   3.950859437507559*^9}, {3.950874997945631*^9, 3.9508750076419687`*^9}, {
   3.9508756152949657`*^9, 3.950875615370562*^9}, {3.9508757233742037`*^9, 
   3.9508757234183187`*^9}, {3.950875982131844*^9, 3.950875982215226*^9}, {
   3.9508762053539867`*^9, 3.950876205495953*^9}, {3.950876285850531*^9, 
   3.95087628591997*^9}, {3.950876484761323*^9, 3.950876514785433*^9}, {
   3.997844236565188*^9, 3.997844292202965*^9}, 3.997844393390122*^9, 
   3.997844662900918*^9},
 CellLabel->
  "In[476]:=",ExpressionUUID->"da290d20-5db4-4202-ad8b-a559bc29cb24"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.997844264929926*^9, 3.997844293005535*^9}, 
   3.997844394037304*^9, 3.9978446639813223`*^9},
 CellLabel->
  "During evaluation of \
In[476]:=",ExpressionUUID->"59ac4995-81fe-49ce-acdd-9ad1af3ca92c"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{{3.997844264929926*^9, 3.997844293005535*^9}, 
   3.997844394037304*^9, 3.9978446709873734`*^9},
 CellLabel->
  "During evaluation of \
In[476]:=",ExpressionUUID->"31464baf-0c7b-4dad-833f-523bdd982858"],

Cell[BoxData["9"], "Print",
 CellChangeTimes->{{3.997844264929926*^9, 3.997844293005535*^9}, 
   3.997844394037304*^9, 3.997844671013156*^9},
 CellLabel->
  "During evaluation of \
In[476]:=",ExpressionUUID->"d930fbe7-e65c-4b9f-a137-df34e2dbf82e"],

Cell[BoxData["14"], "Print",
 CellChangeTimes->{{3.997844264929926*^9, 3.997844293005535*^9}, 
   3.997844394037304*^9, 3.997844671036985*^9},
 CellLabel->
  "During evaluation of \
In[476]:=",ExpressionUUID->"2ce251e4-f4af-47a6-a54c-4b59837517f4"]
}, Open  ]],

Cell[BoxData["2"], "Output",
 CellChangeTimes->{{3.9508749970910883`*^9, 3.950875029071179*^9}, 
   3.950875318171488*^9, 3.950875457392661*^9, 3.950875616798359*^9, 
   3.950875745039846*^9, 3.950876156059333*^9, 3.950876228128446*^9, {
   3.950876457341029*^9, 3.950876486859694*^9}, 3.9508765371901197`*^9, 
   3.951479807194508*^9, 3.997843165574728*^9, {3.997844252505584*^9, 
   3.9978442870098047`*^9}, 3.997844364588471*^9, {3.997844649050456*^9, 
   3.997844671062418*^9}},
 CellLabel->
  "Out[478]=",ExpressionUUID->"7c5ad2f1-ce15-4a84-ae1e-468ee6f8fda9"]
}, Open  ]],

Cell["Find lowest mass", "Text",
 CellChangeTimes->{{3.950875300482419*^9, 
  3.950875304308898*^9}},ExpressionUUID->"9a40f9ca-4c2b-4f49-9710-\
811f81c3d22c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"sols", "[", 
      RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list3A", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{"Vpotlead", "[", 
      RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"MassSpectrum", "[", "G3", "]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{"eigs", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"Vpotlead", "[", 
         RowBox[{"G3", ",", "0"}], "]"}], ")"}]}], "]"}], "//", 
     "Rationalize"}]}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950875307775421*^9, 3.950875336494953*^9}, {
  3.950875409285631*^9, 3.9508754117378807`*^9}, {3.9508755520302362`*^9, 
  3.950875566949613*^9}, {3.9508756995926743`*^9, 3.950875707218256*^9}, {
  3.9508757724868383`*^9, 3.950875772918339*^9}, {3.9508764891927967`*^9, 
  3.950876504593288*^9}},
 CellLabel->
  "In[479]:=",ExpressionUUID->"f30feee9-2850-44bb-b0dd-56f1631c03b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "9.6609793864743201355745777048278259697878676271125585024568`47.\
071873467524775"}], "+", 
  RowBox[{"0``48.1118888575469", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479808402667*^9, 3.997843166464356*^9, 
   3.997844676411865*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"c099c72b-28b5-4205-9f47-b1f7411c1f6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "4.9540243168120873030372725240707336436629576718038015069149`45.\
51870187550592"}], "+", 
  RowBox[{"0``48.57804313807564", " ", "\[ImaginaryI]"}]}]], "Print",
 CellChangeTimes->{
  3.9508754674021072`*^9, 3.9508755703090973`*^9, 3.950875621844378*^9, 
   3.950875708420226*^9, {3.9508757461311398`*^9, 3.950875774259248*^9}, 
   3.950876262707213*^9, 3.9508764584612007`*^9, 3.9508764906205683`*^9, 
   3.9508765383021793`*^9, 3.951479808402667*^9, 3.997843166464356*^9, 
   3.997844677205512*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"cb942aa6-db9f-4fd2-8414-6c5f54e8674c"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "Part", "partw", 
   "\"Part \\!\\(\\*RowBox[{\\\"3\\\"}]\\) of \\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\
\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"41\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\
\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) does not exist.\"", 2, 479, 71, 
   28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.997844677223044*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"4731c8f7-1398-4c4e-aa21-713398fd9e0d"],

Cell[BoxData[
 TemplateBox[{
  "Part", "partd", 
   "\"Part specification \\!\\(\\*RowBox[{RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"43\\\", \
\\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\",\\\", RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\",\\\", \
RowBox[{\\\"Rule\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \
\\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\
\"}\\\"}], \\\"\[LeftDoubleBracket]\\\", \\\"3\\\", \\\"\[RightDoubleBracket]\
\\\"}], \\\"\[LeftDoubleBracket]\\\", RowBox[{\\\"2\\\", \\\",\\\", \
\\\"1\\\", \\\",\\\", \\\"1\\\"}], \\\"\[RightDoubleBracket]\\\"}]\\) is \
longer than depth of object.\"", 2, 479, 72, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.9978446772291203`*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"113a4ec7-1d83-4b43-a597-cf7aca7fc00d"],

Cell[BoxData[
 TemplateBox[{
  "Part", "pkspec1", 
   "\"The expression \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"41\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\
\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) cannot be used as a part \
specification.\"", 2, 479, 73, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.9978446772362013`*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"07476b60-a300-4456-b039-228a0d056169"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"34\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\"\
\[LeftDoubleBracket]\\\", \\\"3\\\", \\\"\[RightDoubleBracket]\\\"}], \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"\[RightDoubleBracket]\\\"}], \\\"}\\\"}]\\) is neither a \
list of replacement rules nor a valid dispatch table, and so cannot be used \
for replacing.\"", 2, 479, 74, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.9978446772399607`*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"a8ef6bda-df84-4de5-975e-2390412828d0"],

Cell[BoxData[
 TemplateBox[{
  "Part", "pkspec1", 
   "\"The expression \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"41\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\
\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) cannot be used as a part \
specification.\"", 2, 479, 75, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.997844677243737*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"d24e67f9-4d34-4dcf-b9e8-4407c98eb5a0"],

Cell[BoxData[
 TemplateBox[{
  "ReplaceAll", "reps", 
   "\"\\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"34\\\", \\\"\[RightSkeleton]\\\"}], \
\\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"}\
\\\"}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\"\
\[LeftDoubleBracket]\\\", \\\"3\\\", \\\"\[RightDoubleBracket]\\\"}], \\\"\
\[LeftDoubleBracket]\\\", RowBox[{\\\"2\\\", \\\",\\\", \\\"1\\\", \\\",\\\", \
\\\"1\\\"}], \\\"\[RightDoubleBracket]\\\"}], \\\"}\\\"}]\\) is neither a \
list of replacement rules nor a valid dispatch table, and so cannot be used \
for replacing.\"", 2, 479, 76, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.997844677268634*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"7f2067ce-6a35-4271-a781-91ebb5ff41c7"],

Cell[BoxData[
 TemplateBox[{
  "Part", "pkspec1", 
   "\"The expression \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"8\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\
\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\
\\\"{\\\", RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \
\\\"1\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\
\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"41\\\", \\\"\[RightSkeleton]\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\
\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"4\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"0\\\"}]}], \
\\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\\\"{\\\", \
RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\
\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"5\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"6\\\", \\\"]\\\"}], \\\"\[Rule]\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}]}]}], \\\"}\\\"}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", \
RowBox[{\\\"{\\\", RowBox[{RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"1\\\", \
\\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\
\", \\\"[\\\", \\\"2\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \
\\\",\\\", RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"3\\\", \\\"]\\\"}], \\\"\
\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"4\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", \\\"0\\\"}], \\\",\\\", RowBox[{RowBox[{\\\"n\\\", \
\\\"[\\\", \\\"5\\\", \\\"]\\\"}], \\\"\[Rule]\\\", \\\"1\\\"}], \\\",\\\", \
RowBox[{RowBox[{\\\"n\\\", \\\"[\\\", \\\"6\\\", \\\"]\\\"}], \
\\\"\[Rule]\\\", RowBox[{\\\"-\\\", \\\"1\\\"}]}]}], \\\"}\\\"}], \
\\\"}\\\"}], \\\",\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}], \\\",\\\", \
RowBox[{\\\"{\\\", RowBox[{\\\"14\\\", \\\",\\\", RowBox[{\\\"{\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"}\\\"}]}], \\\"}\\\"}]}], \\\"}\\\"}]\\) cannot be used as a part \
specification.\"", 2, 479, 77, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.997844677293316*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"5f534fab-0a6b-4424-8d88-f90958a09a1c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Part\\\", \\\"::\\\", \
\\\"pkspec1\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 479, 78, 28815455136338308642, "Local"},
  "MessageTemplate",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{3.997843167347088*^9, 3.997844677297261*^9},
 CellLabel->
  "During evaluation of \
In[479]:=",ExpressionUUID->"fe1f4f84-c862-40a1-a2b8-e0a1277960a1"],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.9978437628489513`*^9, 3.997844683206707*^9},
 CellLabel->
  "Out[479]=",ExpressionUUID->"b3b44488-ba2e-4323-93b7-a8f7998978d9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"output", "=", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"nrep", "=", 
     RowBox[{
      RowBox[{"sol", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"G3", "=", 
     RowBox[{
      RowBox[{"G3list3A", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "/.", "nrep"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"extcheck", "=", 
     RowBox[{"ExtremumCheck", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"\[CapitalLambda]val", "=", 
     RowBox[{
      RowBox[{"Vpot", "[", 
       RowBox[{"G3", ",", "0"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Tau]", "->", "0"}], ",", 
        RowBox[{"\[Delta]\[Tau]bar", "->", "0"}]}], "}"}]}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"eigs", "=", 
     RowBox[{"MassSpectrum", "[", "G3", "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"AppendTo", "[", 
     RowBox[{"output", ",", 
      RowBox[{"{", 
       RowBox[{
       "i", ",", "extcheck", ",", "\[CapitalLambda]val", ",", "eigs", ",", 
        RowBox[{"CountDirections", "[", "eigs", "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"sol", ",", "sols"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949566777054565*^9, 3.949566882966383*^9}, {
  3.94956696649181*^9, 3.949566967000907*^9}, {3.9507992900003653`*^9, 
  3.950799290324575*^9}, {3.950803942974148*^9, 3.9508039610243273`*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"d5a8836e-a5fc-48df-a78c-59f592b1f895"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"All", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.949424473976636*^9, 3.949424491475518*^9}, {
  3.949566893186288*^9, 3.949566894743078*^9}},
 CellLabel->
  "In[506]:=",ExpressionUUID->"f4833856-fbb2-4d5c-a338-c7fc93377c6e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"131", "29", "22"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"], ",", 
   TagBox[GridBox[{
      {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
      {"119", "56", "7"}
     },
     AutoDelete->False,
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
    "Grid"]}], "}"}]], "Output",
 CellChangeTimes->{{3.9494244852234993`*^9, 3.949424491800749*^9}, 
   3.949566947354907*^9, 3.949567036804591*^9, 3.9507993083334503`*^9, 
   3.950803907716647*^9, 3.950804134127274*^9, 3.950875057436186*^9, 
   3.95087581410474*^9, 3.950876578381456*^9, 3.9514798506571007`*^9, 
   3.997844694441065*^9, 3.997844974826536*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"86776690-3596-4fee-9d35-577911ec2aa3"]
}, Open  ]],

Cell["Read out a solution for the draft", "Text",
 CellChangeTimes->{{3.949583495972147*^9, 
  3.949583503798602*^9}},ExpressionUUID->"05ed544d-b0cf-48e9-88ad-\
159f01e4f0da"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"l", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"i", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"l", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"nrep", "=", 
  RowBox[{"sols", "[", 
   RowBox[{"[", 
    RowBox[{"l", ",", "2", ",", "1", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"G3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"G3list3A", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"G3", "/.", "nrep"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "ll_", "]"}], "->", 
       SubscriptBox["\"\<\[Chi]\>\"", "ll"]}], "}"}]}], "//", 
    "FullSimplify"}], "//", "Expand"}], "//", "TeXForm"}], "\[IndentingNewLine]", 
 RowBox[{"output", "[", 
  RowBox[{"[", 
   RowBox[{"l", ",", 
    RowBox[{"-", "1"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.949577502601019*^9, 3.949577590956275*^9}, {
   3.949577726053899*^9, 3.949577740039735*^9}, {3.9495777771391153`*^9, 
   3.9495777974546022`*^9}, {3.949577827587715*^9, 3.9495778413246813`*^9}, {
   3.949577882861403*^9, 3.9495778829363813`*^9}, {3.949577958852392*^9, 
   3.949577958941927*^9}, {3.949578324589643*^9, 3.949578356151029*^9}, {
   3.949582138255653*^9, 3.9495822305955763`*^9}, {3.949582305888413*^9, 
   3.949582471356722*^9}, {3.950875869538845*^9, 3.9508759745259047`*^9}, {
   3.95087653586775*^9, 3.950876535975314*^9}, {3.9508765938050222`*^9, 
   3.950876602751451*^9}, {3.950876640210224*^9, 3.9508766649172583`*^9}, {
   3.950876707741206*^9, 3.9508767440310097`*^9}, {3.950876778651805*^9, 
   3.950876983036057*^9}, {3.997844707927548*^9, 3.997844722135377*^9}, 
   3.997844983020523*^9},
 CellLabel->
  "In[507]:=",ExpressionUUID->"a8a46e22-d36d-4379-a1fd-4095ff3cd685"],

Cell[BoxData["14"], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9, {3.997844698560233*^9, 3.997844723015402*^9}, 
   3.9978449836589518`*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"7c0f4ffe-e8c9-483f-9cb8-284a7c5f978e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"n", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{
    RowBox[{"n", "[", "4", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"n", "[", "5", "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"n", "[", "6", "]"}], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9, {3.997844698560233*^9, 3.997844723015402*^9}, 
   3.997844983660256*^9},
 CellLabel->
  "Out[509]=",ExpressionUUID->"126219ee-8dd2-464b-8a9f-b3f1559c8568"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "64"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"n", "[", "1", "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"n", "[", "2", "]"}]}], "-", 
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "[", "4", "]"}], "+", 
          RowBox[{"n", "[", "5", "]"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"n", "[", "6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}],
       "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "+", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "[", "5", "]"}], "-", 
          RowBox[{"n", "[", "6", "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}],
       "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"n", "[", "3", "]"}], "-", 
       RowBox[{"n", "[", "4", "]"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"n", "[", "5", "]"}], "+", 
          RowBox[{"n", "[", "6", "]"}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"\[CapitalOmega]", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}],
       "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9, {3.997844698560233*^9, 3.997844723015402*^9}, 
   3.997844983661316*^9},
 CellLabel->
  "Out[510]=",ExpressionUUID->"93292e16-e968-461b-84e3-990266a87849"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
    {"119", "56", "7"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9, {3.997844698560233*^9, 3.997844723015402*^9}, 
   3.9978449836623573`*^9},
 CellLabel->
  "Out[512]=",ExpressionUUID->"ed247f5e-1b6d-4972-9aff-37987661e38c"],

Cell["\<\
\\left(-\\frac{1}{64}+\\frac{i}{16}\\right) \\chi \
_{\\{1,1,2,2,2,2\\}}+\\left(\\frac{1}{32}-\\frac{i}{32}\\right) \\chi
   _{\\{3,3,1,1,3,3\\}}+\\left(\\frac{1}{32}-\\frac{3 i}{32}\\right) \\chi _{\
\\{3,3,3,3,1,1\\}}\
\>", "Output",
 CellChangeTimes->{{3.949577522257105*^9, 3.9495775915218143`*^9}, {
   3.949577726407092*^9, 3.949577740441332*^9}, {3.949577777521372*^9, 
   3.949577797688073*^9}, {3.94957782870817*^9, 3.949577841807132*^9}, 
   3.9495778832562323`*^9, 3.949577959258209*^9, {3.949578325031163*^9, 
   3.949578356505213*^9}, {3.949582154427958*^9, 3.949582230987731*^9}, {
   3.9495823063449383`*^9, 3.9495824716618853`*^9}, {3.950875870344689*^9, 
   3.9508759748067617`*^9}, {3.95087657839739*^9, 3.950876604192727*^9}, {
   3.950876641514842*^9, 3.950876665465448*^9}, {3.950876708202325*^9, 
   3.950876744420969*^9}, {3.950876779380313*^9, 3.9508769833072557`*^9}, 
   3.951479850665326*^9, {3.997844698560233*^9, 3.997844723015402*^9}, 
   3.997844983663527*^9},ExpressionUUID->"6b2530df-5886-40b7-ac58-\
447b74d38f55"]
}, Open  ]],

Cell["\<\
Check whether an example has positive or negative quadratic term along its \
non-vanishing F-term\
\>", "Text",
 CellChangeTimes->{{3.950859686345496*^9, 
  3.950859718450571*^9}},ExpressionUUID->"c08295d8-a49e-4de9-a3ed-\
a55c0968604d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"dW", "=", 
   RowBox[{"DW", "[", 
    RowBox[{"G3", ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"nonzeroes", "=", 
  RowBox[{"Select", "[", 
   RowBox[{"dW", ",", 
    RowBox[{
     RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"positions", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Position", "[", 
      RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"ts", "[", 
      RowBox[{"[", 
       RowBox[{"#", "[", 
        RowBox[{"[", 
         RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
    "positions"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"moduli", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"#", 
      RowBox[{"(", 
       RowBox[{"#", "/.", 
        RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V2", "=", 
    RowBox[{"Vpotlead", "[", 
     RowBox[{"G3", ",", "2"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "//", 
   "Chop"}], "]"}]}], "Input",
 CellChangeTimes->{{3.950792221823679*^9, 3.9507922916660957`*^9}, {
  3.950792406625291*^9, 3.95079243186423*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"97f57006-ac33-4d72-99b3-03c12f83eec7"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.950792224130394*^9, 3.950792321676054*^9}, {
   3.950792412819096*^9, 3.9507924693587217`*^9}, 3.950875099387288*^9, 
   3.951479850754509*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"6d0a4dea-5b0b-489b-83b0-444ebb7fbb68"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Print",
 CellChangeTimes->{{3.9507924132200947`*^9, 3.9507924697494917`*^9}, 
   3.950875099800354*^9, 3.951479851278496*^9},
 CellLabel->
  "During evaluation of \
In[223]:=",ExpressionUUID->"34e1959c-041d-4913-828a-b41434c38925"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sol", "=", 
      RowBox[{"sols", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"i", "=", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nrep", "=", 
      RowBox[{"sol", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "1", ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"G3", "=", 
      RowBox[{
       RowBox[{"G3list3A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}], "/.", "nrep"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"dW", "=", 
      RowBox[{"DW", "[", 
       RowBox[{"G3", ",", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"nonzeroes", "=", 
      RowBox[{"Select", "[", 
       RowBox[{"dW", ",", 
        RowBox[{
         RowBox[{"#", "!=", "0"}], "&"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"positions", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"Position", "[", 
         RowBox[{"dW", ",", "#"}], "]"}], "&"}], "/@", "nonzeroes"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"moduli", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"ts", "[", 
         RowBox[{"[", 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "&"}], "/@", 
       "positions"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"moduli", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"#", 
         RowBox[{"(", 
          RowBox[{"#", "/.", 
           RowBox[{"t", "->", "tbar"}]}], ")"}]}], "&"}], "/@", "moduli"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"V2", "=", 
      RowBox[{"Vpotlead", "[", 
       RowBox[{"G3", ",", "2"}], "]"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"V2", ",", "#"}], "]"}], "&"}], "/@", "moduli"}], "]"}], 
     ";"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "20"}], "}"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.950791869601665*^9, 3.950792040891736*^9}, {
   3.950792348813491*^9, 3.9507923763945427`*^9}, 3.95079244222891*^9, {
   3.950792483945554*^9, 3.950792494088575*^9}, {3.950875111924489*^9, 
   3.9508751210998163`*^9}, {3.9508751604422197`*^9, 3.950875160735853*^9}, {
   3.950875589491765*^9, 3.9508755899818783`*^9}, {3.9508756609289494`*^9, 
   3.950875661865469*^9}, {3.950875849696815*^9, 3.950875850191628*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"0fa3dfcb-44ae-48e2-a63c-2fa94f9d437d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.8246927144524462859844307818216240048093906875264205550092089948883278`\
46.84727794882059*^-6", "+", 
    RowBox[{"0``52.51737119924891", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "8.188632084313131068369239474693650329748341814516958867338509143279349`\
47.15679513082247*^-7", "+", 
    RowBox[{"0``53.40881572688584", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413933741087877186`\
46.703458096265166*^-6", "+", 
    RowBox[{"0``52.17383775408068", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.95147985171729*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"693341bf-e73f-481d-8721-f951e79f27cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.61464085337773323375820477920376056934382411984231080308057483132059643`\
47.78147350831197*^-6", "+", 
    RowBox[{"0``53.26715662924578", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.64955724509142*^-6", "+", 
    RowBox[{"0``53.18727958207273", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.293925476440484287809115761280941715762023658453544248277473560238693`\
47.37552330336086*^-7", "+", 
    RowBox[{"0``53.5145352929025", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479852101302*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"d2e6cd10-bf61-493e-93bc-3ea4fd7445b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.61464085337773323375820477920376056934382411984231080308057483132059643`\
47.78147350831197*^-6", "+", 
    RowBox[{"0``53.27106628516811", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.64955724509142*^-6", "+", 
    RowBox[{"0``53.18727958207273", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.293925476440484287809115761280941715762023658453544248277473560238693`\
47.37552330336086*^-7", "+", 
    RowBox[{"0``53.5145352929025", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479852508935*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2edcaeff-5e35-4c2e-8c73-1741da50d521"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945865873737625992759509`\
47.05599746862851*^-6", "+", 
    RowBox[{"0``52.775506552861906", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.4587850952880968575618231522561883431524047316907088496554947120477386`\
47.035085632972645*^-6", "+", 
    RowBox[{"0``53.80049536905965", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "7.2939254764404842878091157612809417157620236584535442425548484938983332`\
46.93853444058533*^-7", "+", 
    RowBox[{"0``53.11670477607395", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479853001095*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"504c40df-1139-4800-a492-c4fe9434122b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.652337025333914*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798534303293`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"3a440a43-df2e-4836-826e-0aaad10cf466"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.39807812321459045216783131196374179802434365403374524639553443505491618`\
47.85414875658442*^-6", "+", 
    RowBox[{"0``53.48647203808276", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.67451508159167520253442657018790659828269779426311548984416161164585191`\
47.84986898496194*^-6", "+", 
    RowBox[{"0``53.29471541971587", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.65942447111623*^-6", "+", 
    RowBox[{"0``53.26332974766444", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479853828739*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"ef3762d4-2842-451c-bb29-3f64e4bbb901"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.6146408533777332337582047792037605693438241198423108030111788774239129`\
47.79382608001248*^-6", "+", 
    RowBox[{"0``53.285988758348154", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.57989627785057389554754799476427312906886686463178049614079117348793224`\
47.727563672347884*^-6", "+", 
    RowBox[{"0``54.638254544756414", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "9.7161491276900250475236126114426374340912663172749771778101439161314052`\
47.77713856490321*^-7", "+", 
    RowBox[{"0``53.80750204664856", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479854254139*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"a1938ea5-0bf3-4fa5-bd16-53dc9863448d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "3.6146408533777332337582047792037605693438241198423108030111788774239129`\
47.79382608001248*^-6", "+", 
    RowBox[{"0``53.286802439166806", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.57989627785057389554754799476427312906886686463178049614079117348793224`\
47.727563672347884*^-6", "+", 
    RowBox[{"0``54.638254544756414", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "9.7161491276900250475236126114426374340912663172749771778101439161314052`\
47.77713856490321*^-7", "+", 
    RowBox[{"0``53.80750204664856", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479854675695*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"60bbce4e-87a3-4a2f-b815-603a71c0d3e5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.79529988495067*^-6", "+", 
    RowBox[{"0``53.730763064972855", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.676467373728556*^-6", "+", 
    RowBox[{"0``53.604843922221576", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.70736123633308*^-6", "+", 
    RowBox[{"0``53.552470475199804", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798550564623`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2953d6b2-20d2-4cb2-9790-76efb943d914"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.79529988495067*^-6", "+", 
    RowBox[{"0``53.730763064972855", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.646075300925084*^-6", "+", 
    RowBox[{"0``53.60824512049684", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.65751879318809*^-6", "+", 
    RowBox[{"0``53.55472860474374", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479855479333*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"2588cab6-8321-4545-b0b3-642110341020"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.78861290624327*^-6", "+", 
    RowBox[{"0``53.65710488373265", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.676467373728556*^-6", "+", 
    RowBox[{"0``53.604843922221576", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.45878509528809685756182315225618834315240473169070884965554091441384824`\
47.70736123633308*^-6", "+", 
    RowBox[{"0``53.55472860474374", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479855885467*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"3a7ac245-5815-481d-8116-a1c67df47f0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.76413712317120776699156836056758161185115962105588473176748481149042384`\
47.78861290624327*^-6", "+", 
    RowBox[{"0``53.65710488373265", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.06570373423507514792372862533640500077343018049552935504000751530617018`\
47.72702150133719*^-6", "+", 
    RowBox[{"0``53.601469153743174", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.76156305169428945252613525852640030794356006404338796586882827038044199`\
47.78322426993794*^-6", "+", 
    RowBox[{"0``53.54975747499099", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479856304863*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"f605dc73-298f-4b86-a986-85c7cfa2b6c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.9741889842459208192177943631854450473167261887399944836969506176481288`\
47.80148926932951*^-6", "+", 
    RowBox[{"0``53.515788662814025", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "6.3719643458759754985833668370723785410014098204008841700576761506931552`\
47.87579305428951*^-7", "+", 
    RowBox[{"0``54.10960714023003", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479856765682*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"b26c9dab-8024-493e-acaa-513232ff976f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "8.8078152584714472626306762926320015397178003202169398293434483164105653`\
47.80074111140702*^-7", "+", 
    RowBox[{"0``53.863221505198716", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.3373711511410840467738394716712952528962825763767816431355741580620937`\
47.93158329383211*^-7", "+", 
    RowBox[{"0``54.43659571323869", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.68827151611334*^-6", "+", 
    RowBox[{"0``53.63543778172447", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479857169476*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9ffd8e9b-fdc6-4228-b770-9a69a26952e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.99279759117492", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.652337025333914*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479857571452*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"8c2b7da9-bc0d-434b-91f6-bf206c6a166a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.696433638432104*^-6", "+", 
    RowBox[{"0``53.990733192695984", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.6523370253339*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.9514798579631443`*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"29fb92b8-6aa1-41fe-a359-35e3cb0ec06f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "1.91363339296468230022493194193140265435849512226945866045430238692803197`\
47.78907784328879*^-6", "+", 
    RowBox[{"0``53.51673838083926", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.91757019057619371512364630451237668630480946338141769931098942409547721`\
47.69131365264815*^-6", "+", 
    RowBox[{"0``53.99279759117492", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.6469627382202421439045578806404708578810118292267721241387367801193465`\
47.42555829924593*^-7", "+", 
    RowBox[{"0``54.1266941630619", " ", "\[ImaginaryI]"}]}]}], "}"}]], "Print",\

 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479858352911*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"ab6b5dae-3155-4ba7-80f6-c0d9c1569370"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "8.1886320843131310683692394746936503297483418145169588673380471196182526`\
48.02301858316987*^-7", "+", 
    RowBox[{"0``54.8344153990688", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "2.82469271445244628598443078182162400480939068752642055501008683984441102`\
47.797471527255425*^-6", "+", 
    RowBox[{"0``53.65913737856733", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "1.8234813691101210719522789403202354289405059146133860620694145924257829`\
47.66628583389105*^-6", "+", 
    RowBox[{"0``53.575896511308265", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479858737002*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"83a410fb-bf6f-4ac5-8cac-46fba4641d47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.39807812321459045216783131196374179802434365403374524639558063742102582`\
47.85414875658441*^-6", "+", 
    RowBox[{"0``53.49035885239783", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.67451508159167520253442657018790659828269779426311548984416161164585191`\
47.84986898496194*^-6", "+", 
    RowBox[{"0``53.29471541971587", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.65942447111623*^-6", "+", 
    RowBox[{"0``53.26332974766444", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479859147172*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9d73a201-c4c7-4aa3-b192-30c9961528a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
   "2.82469271445244628598443078182162400480939068752642055501013304221052066`\
47.80297823711115*^-6", "+", 
    RowBox[{"0``53.73076306497286", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "8.188632084313131068369239474693650329748341814516958867338509143279349`\
48.0142990623864*^-7", "+", 
    RowBox[{"0``54.944382616267745", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
   "3.64696273822024214390455788064047085788101182922677212413878298248545615`\
47.67241911009765*^-6", "+", 
    RowBox[{"0``53.298966685839204", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.950875164543131*^9, 3.950875595290455*^9, {3.950875636363236*^9, 
   3.950875662676111*^9}, {3.950875840159487*^9, 3.950875850936274*^9}, 
   3.951479859553275*^9},
 CellLabel->
  "During evaluation of \
In[230]:=",ExpressionUUID->"9ec05ee6-4a47-4c2b-ac9e-595722a5b7c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["AdS example", "Subsubsection",
 CellChangeTimes->{{3.949156440874086*^9, 3.9491564438820963`*^9}, 
   3.949566815329542*^9},ExpressionUUID->"055ea94a-b654-4284-8464-\
ffa664ffcd44"],

Cell["AdS example", "Text",
 CellChangeTimes->{{3.9482058232458067`*^9, 3.948205825580405*^9}, {
  3.94820589237964*^9, 3.948205894936227*^9}, {3.94820650221634*^9, 
  3.948206509174135*^9}, {3.949070570777912*^9, 
  3.9490705745909643`*^9}},ExpressionUUID->"0ecdcd72-46d5-40b7-bf47-\
6a9860b6322e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GAdS", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "64"]}], "-", 
      FractionBox["\[ImaginaryI]", "64"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], 
        "}"}], "]"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"\[CapitalOmega]", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], 
         "}"}], "]"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GAdSbar", "=", 
   RowBox[{
    RowBox[{"Conjugate", "[", 
     RowBox[{"GAdS", "/.", "barrep"}], "]"}], "//", "ComplexExpand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FAdS", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"GAdS", "+", "GAdSbar"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HAdS", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{"GAdSbar", "-", "GAdS"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GAdS", "=", 
    RowBox[{"FAdS", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], " ", 
      "HAdS"}]}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tadpole", "[", 
   RowBox[{"Vec", "[", "GAdS", "]"}], "]"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExtremumCheck", "[", "GAdS", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalLambda]val", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Vpotlead", "[", 
       RowBox[{"GAdS", ",", "0"}], "]"}], "/.", "trep"}], "/.", "Kadrep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
      RowBox[{"\[Tau]bar", "->", 
       RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigs", "=", 
   RowBox[{"MassSpectrum", "[", "GAdS", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Histogram", "[", 
  RowBox[{"eigs", ",", "200"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CountDirections", "[", "eigs", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/Y7l2gzbnLeOZdw/F4FouxlPz9kBaTnV/Asg2mNK
yw0HIC10Q+MhiF4y7SCTI5Bm4trHAqKbHrUKgmjhR6EiIHrrn0ZFEB1q564C
omMWztIG0Yp78g3A8mpSpiB62RFnCxAtpcXQBqKnH3vSDqK3rS796wKk7zRx
/QfRdzfLCLgC6e3xgpIgWow5xTQbSO9iiLIG0Sbhhx1BtCTfcxcQ/SHPPQxE
h/zpBdMzw99XgGhpXeEqEC0TGtFgl/vW0XHNtVYQfYxNtAdEa8Y2gWnd/Slz
QfQjgf8LQHQbX/1eED0rUXMfiL5wKOjujYK3jn3RFvdA9L7TU16B6EnPw96D
aL5f7Z9BNIPJRDANAHiaqkA=
  "],
 CellLabel->
  "In[136]:=",ExpressionUUID->"44122c41-4421-4353-8a79-f5338e627eaa"],

Cell[BoxData["40"], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.9518373608394527`*^9},
 CellLabel->
  "Out[141]=",ExpressionUUID->"0411f3d4-7123-430b-8e5f-74d043eb3487"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837360933482*^9},
 CellLabel->
  "Out[142]=",ExpressionUUID->"7ee302c0-ab95-4d85-b4da-09330035a92e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "-", "0.00005568325487727546636847951967145284514829088478468459587017910205\
040912915`49.28023418677462"}], "+", 
  RowBox[{"0``53.652215395325186", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.9518373609494543`*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"6f522840-63ed-4ea5-a84f-ab1150c8a238"],

Cell[BoxData[
 GraphicsBox[{
   {RGBColor[1., 0.79375, 0.25], EdgeForm[{Opacity[0.609], Thickness[
    Small]}], {}, 
    {RGBColor[1., 0.79375, 0.25], EdgeForm[{Opacity[0.609], Thickness[
     Small]}], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{-0.00005, 0}, {0., 180.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{25.945034934197352`, 
           58.20339894247715}, {-102.66143056018672`, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 180]& ,
        TagBoxNote->"180"],
       StyleBox["180", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[180, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0076, 0}, {0.00765, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{4884.974728201007, 4917.233092209286}, {
           91.1532138470545, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ], 
     TagBox[
      TooltipBox[
       TagBox[
        TagBox[
         DynamicBox[{
           FEPrivate`If[
            CurrentValue["MouseOver"], 
            EdgeForm[{
              GrayLevel[0.5], 
              AbsoluteThickness[1.5], 
              Opacity[0.66]}], {}, {}], 
           RectangleBox[{0.0084, 0}, {0.00845, 1.}, "RoundingRadius" -> 0]},
          
          ImageSizeCache->{{5393.108552333482, 5425.366916341763}, {
           91.1532138470545, 92.73597722363127}}],
         "DelayedMouseEffectStyle"],
        StatusArea[#, 1]& ,
        TagBoxNote->"1"],
       StyleBox["1", {}, StripOnInput -> False]],
      Annotation[#, 
       Style[1, {}], "Tooltip"]& ]}, {}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{-0.00006025, 0},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{CoordinatesToolOptions -> {"DisplayFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Identity[
         Part[#, 1]], 
        Identity[
         Part[#, 2]]}& )}, "AxisPadding" -> Scaled[0.02], "ChartDefaultStyle" -> {
      RGBColor[1., 0.725, 0], 
      RGBColor[0.24, 0.6, 0.8], 
      RGBColor[0.455, 0.7, 0.21], 
      RGBColor[0.922526, 0.385626, 0.209179], 
      RGBColor[0.578, 0.51, 0.85], 
      RGBColor[0.772079, 0.431554, 0.102387], 
      RGBColor[0.4, 0.64, 1.], 
      RGBColor[1., 0.75, 0.], 
      RGBColor[0.8, 0.4, 0.76], 
      RGBColor[0.637, 0.65, 0.], 
      RGBColor[0.915, 0.3325, 0.2125], 
      RGBColor[0.40082222609352647`, 0.5220066643438841, 0.85], 
      RGBColor[0.9728288904374106, 0.621644452187053, 0.07336199581899142], 
      RGBColor[0.736782672705901, 0.358, 0.5030266573755369], 
      RGBColor[0.28026441037696703`, 0.715, 0.4292089322474965]}, 
    "DefaultBoundaryStyle" -> Automatic, "DefaultChartBaseStyle" -> 
    RGBColor[1., 0.79375, 0.25], 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultPlotStyle" -> 
    Automatic, "DomainPadding" -> Scaled[0.02], "RangePadding" -> 
    Scaled[0.05]},
  PlotRange->NCache[{{
      Rational[-1, 20000], 0.0004625}, {All, All}}, {{-0.00005, 0.0004625}, {
     All, All}}],
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837361881802*^9},
 CellLabel->
  "Out[145]=",ExpressionUUID->"fd25f553-5bbc-40cb-8934-d0045e8a176f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Massive directions\"\>", "\<\"Massless directions\"\>", \
"\<\"Tachyonic directions\"\>"},
    {"2", "0", "180"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.94906339950035*^9, 3.949063448036975*^9}, {
   3.949065850336397*^9, 3.9490658623339033`*^9}, {3.9490700252835627`*^9, 
   3.949070079268334*^9}, {3.949070361607698*^9, 3.949070374266882*^9}, {
   3.949070480866314*^9, 3.949070499004422*^9}, 3.949070550825995*^9, {
   3.949070582621769*^9, 3.949070626474152*^9}, {3.9490706894172*^9, 
   3.949070723789463*^9}, {3.94907075695317*^9, 3.94907078636248*^9}, {
   3.949071409085659*^9, 3.9490714234268017`*^9}, 3.9490785392489157`*^9, {
   3.9490786539421673`*^9, 3.949078698106176*^9}, 3.949078729452433*^9, 
   3.949156551673905*^9, {3.949156781788393*^9, 3.949156827605935*^9}, {
   3.94915688225601*^9, 3.9491569034982157`*^9}, 3.949157044717906*^9, 
   3.9491573289530783`*^9, 3.949589604574647*^9, {3.949589741482486*^9, 
   3.949589768368197*^9}, 3.9495899968032503`*^9, 3.949598101000434*^9, 
   3.949653554382504*^9, {3.951478500983653*^9, 3.951478514117087*^9}, {
   3.9514786245685997`*^9, 3.95147865105385*^9}, 3.951478684961864*^9, 
   3.951479859592267*^9, 3.951837361884738*^9},
 CellLabel->
  "Out[146]=",ExpressionUUID->"b70f8a26-8902-4285-9d8c-218ec1937f56"]
}, Open  ]],

Cell["Evaluate scalar potential", "Text",
 CellChangeTimes->{{3.951478853591735*^9, 
  3.951478856929429*^9}},ExpressionUUID->"1131a1f7-0826-4e57-a085-\
30f86f18115f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "0"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"Kad", "->", "Kadfunc"}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["E32func", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"1", ",", "0"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}], ",", 
        RowBox[{
         RowBox[{
          SuperscriptBox["E32func", 
           TagBox[
            RowBox[{"(", 
             RowBox[{"0", ",", "1"}], ")"}],
            Derivative],
           MultilineFunction->None], "[", 
          RowBox[{"\[Tau]", ",", "\[Tau]bar"}], "]"}], "->", "0"}]}], "}"}]}],
      "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "->", "\[ImaginaryI]"}], ",", 
       RowBox[{"\[Tau]bar", "->", 
        RowBox[{"-", "\[ImaginaryI]"}]}]}], "}"}]}], "//", "Expand"}], "//", 
   "FullSimplify"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.9514786642550173`*^9, 3.951478718757594*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"107d1019-0c76-4109-b964-b3d4f96e3eba"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["96.`49.39794000867204", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VVE", "+", 
      RowBox[{"90.`43.42583948301066", " ", 
       RowBox[{"E32func", "[", 
        RowBox[{"\[ImaginaryI]", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "]"}]}]}], ")"}], 
    "2"]]}]], "Output",
 CellChangeTimes->{{3.951478666954419*^9, 3.951478719127961*^9}, 
   3.9514798604586067`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"7924d715-c9e0-479f-9d3e-fb6b24aca00a"]
}, Open  ]],

Cell["Mass spectrum for generic values", "Text",
 CellChangeTimes->{{3.94915733829091*^9, 
  3.9491573431721077`*^9}},ExpressionUUID->"6de5a52f-5fca-42bd-9a54-\
eefc19cf9855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"masspectrum", "=", 
   RowBox[{"MassSpectrum", "[", "GAdS", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9491573441837883`*^9, 3.949157367504057*^9}, {
  3.949589771960294*^9, 3.949589772169361*^9}, {3.9514785432182407`*^9, 
  3.951478543693295*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"e9a8e2b8-3a09-4cee-85be-371c063c909d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"tally", "=", 
  RowBox[{
   RowBox[{"Tally", "[", "masspectrum", "]"}], "//", "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"3", 
   RowBox[{"Sort", "[", 
    RowBox[{"masspectrum", "/", 
     RowBox[{"(", 
      RowBox[{"-", "\[CapitalLambda]val"}], ")"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9491573815425787`*^9, 3.9491574620809317`*^9}, {
   3.949157911120483*^9, 3.9491579521346416`*^9}, {3.9491579823402023`*^9, 
   3.949158023144758*^9}, {3.949158078306843*^9, 3.9491580810666447`*^9}, 
   3.94959811332369*^9, {3.951478561385395*^9, 3.95147856363527*^9}, {
   3.9514788654837008`*^9, 3.951478902900978*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"0eb4c242-ca87-41ac-ab2e-647e2006579c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004176244115795659977635963975358963386121816358851344690267792\
912736313711`47.14994339151143"}], ",", "34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004164604964741164415211946867999697605898429089555852002175436\
921594322463`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00004161446041776212315983265900690791840153514756062945381003512\
909702043103`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00003712216991818364424565301311430189676552725652312306391345275\
629207220922`47.14994339151143"}], ",", "108"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00002602459236252752893018610640677317710681694890456165141752460\
918163497871`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00002320135619886477765353313319643868547845453532695191494593282\
715667354927`47.14994339151143"}], ",", "34"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "-", "0.00001973875144315422771622460080549144273992422973089495334946232\
408376390467`47.14994339151143"}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00764711015727140504712302750333976424360892531367369338622652891340542\
921181`47.14994339151143", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00842122088994156682681268192219342971628630293014326282425860274411392\
145074`47.14994339151143", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949157385384734*^9, 3.949157395598888*^9}, 
   3.9491574294739122`*^9, 3.94915746253933*^9, {3.949157936010715*^9, 
   3.94915795379358*^9}, {3.949157985803561*^9, 3.949157989635626*^9}, 
   3.9491580236062403`*^9, 3.949158081551626*^9, 3.949589626798333*^9, 
   3.949589782497932*^9, {3.949598107000297*^9, 3.949598113574552*^9}, 
   3.949653556602605*^9, 3.9514785025099077`*^9, {3.951478536421818*^9, 
   3.951478564426199*^9}, {3.951478869235264*^9, 3.9514789035099077`*^9}, 
   3.95147986120247*^9, 3.951837373153215*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"a92e108f-5268-460b-a318-7bd291d30995"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.2500000000000000000000000000000000000000000000000000000024`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04575749056067", " ", "\[ImaginaryI]"}]}], ",", "34"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.243729272248821678770141833575102851160426713433262326242`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04696955477841", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.2420273658290653507948911930817732564223908913633069624992`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.04729909945143", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "2.0000000000000000000000000000000000000000000000000000000002`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.096910013008056", " ", "\[ImaginaryI]"}]}], ",", "108"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.4021051258525616805838358564561961366385627563170459736444`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.25115943165618", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.2500000000000000000000000000000000000000000000000000000011`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.301029995663974", " ", "\[ImaginaryI]"}]}], ",", "34"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0634481489987225293464925548493718085840440364516612090978`47.\
140397139359294"}], "+", 
      RowBox[{"0``49.371223689000935", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "411.9969373625221287225282759911896727425137585178749441340717`47.\
140397139359294", "+", 
      RowBox[{"0``46.783046021016325", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "453.7030517613454155121994666414252103090650406984641254016225`47.\
140397139359294", "+", 
      RowBox[{"0``46.7411683081835", " ", "\[ImaginaryI]"}]}], ",", "1"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949157385384734*^9, 3.949157395598888*^9}, 
   3.9491574294739122`*^9, 3.94915746253933*^9, {3.949157936010715*^9, 
   3.94915795379358*^9}, {3.949157985803561*^9, 3.949157989635626*^9}, 
   3.9491580236062403`*^9, 3.949158081551626*^9, 3.949589626798333*^9, 
   3.949589782497932*^9, {3.949598107000297*^9, 3.949598113574552*^9}, 
   3.949653556602605*^9, 3.9514785025099077`*^9, {3.951478536421818*^9, 
   3.951478564426199*^9}, {3.951478869235264*^9, 3.9514789035099077`*^9}, 
   3.95147986120247*^9, 3.9518373731549807`*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"165c24a9-4167-47d0-a601-2e468188537d"]
}, Open  ]],

Cell["Plot of the AdS potential", "Text",
 CellChangeTimes->{{3.950366195955029*^9, 
  3.950366200897727*^9}},ExpressionUUID->"e4fb1535-7a76-486d-871f-\
542b14785036"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kaddef", "[", 
   RowBox[{"\[Tau]_", ",", "\[Tau]bar_"}], "]"}], ":=", 
  RowBox[{"\[ImaginaryI]", 
   RowBox[{"(", 
    RowBox[{"\[Tau]bar", "-", "\[Tau]"}], ")"}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"VE", "+", 
      RowBox[{
       FractionBox["\[Chi]", "2"], 
       RowBox[{"E32", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Tau]", "+", "\[Tau]bar"}], "2"], ",", 
         FractionBox[
          RowBox[{"\[Tau]", "-", "\[Tau]bar"}], 
          RowBox[{"2", "\[ImaginaryI]"}]], ",", "3"}], "]"}]}]}], ")"}], 
    "2"]}]}]], "Input",
 CellChangeTimes->{{3.951479071348567*^9, 3.951479130895108*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"f8d192d0-ef63-484d-9ac2-4525b5a23844"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VAdS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "0"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "1"}], "]"}], "+", 
       RowBox[{"Vpot", "[", 
        RowBox[{"GAdS", ",", "2"}], "]"}]}], "/.", "trep"}], "//", 
     "Simplify"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vplot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"VAdS", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Delta]\[Tau]", "->", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"y", "-", "1"}], ")"}]}]}], ",", 
        RowBox[{"\[Delta]\[Tau]bar", "->", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], 
          RowBox[{"(", 
           RowBox[{"y", "-", "1"}], ")"}]}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Tau]", "->", 
        RowBox[{"\[ImaginaryI]", " ", "y"}]}], ",", 
       RowBox[{"\[Tau]bar", "->", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "y"}]}]}], "}"}]}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vplot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Vplot", "/.", 
         RowBox[{"{", 
          RowBox[{"Kad", "->", "Kaddef"}], "}"}]}], "//", "Simplify"}], "//", 
       "Expand"}], "//", "Chop"}], "//", "Simplify"}], "//", 
    "Rationalize"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.95035386557302*^9, 3.9503538836962214`*^9}, {
   3.951478977618265*^9, 3.951478981123836*^9}, {3.9514790352987547`*^9, 
   3.9514790597248793`*^9}, {3.951479122564596*^9, 3.951479127322227*^9}, {
   3.9514791747832327`*^9, 3.9514791908910847`*^9}, 3.9514792344129477`*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"612e1470-56ed-4066-8e29-68e7ab685a56"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"Vplot", ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"1", "/", "4"}], ",", "3"}], "}"}], ",", 
   RowBox[{"Frame", "->", "True"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "/", "4"}], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"5", 
          RowBox[{"\[CapitalLambda]val", "/", "4"}]}], "//", "Chop"}], ",", 
        "0"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950353889139427*^9, 3.950353995499395*^9}, {
   3.950354040119458*^9, 3.9503540482425003`*^9}, {3.950366209533311*^9, 
   3.9503662097692537`*^9}, 3.950366254592469*^9, {3.950366300117303*^9, 
   3.950366414387383*^9}, {3.951478940056898*^9, 3.9514789538453293`*^9}, {
   3.951478983976511*^9, 3.9514789841736298`*^9}, {3.95147913909243*^9, 
   3.951479141972987*^9}, 3.951479173571107*^9, 3.951479207711596*^9},
 CellLabel->
  "In[250]:=",ExpressionUUID->"763dd4a9-77c9-455a-a67b-dc1f11a379b1"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
         LineBox[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]], 
             Line[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
           "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0.25000000000000056`, 0}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
          "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0.25000000000000056`, 0}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.24, 0.6, 0.8], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwV1Xk0VdsfAHDzwT2nzEPKEKKUDClTfQ9KEr+e5z1DyYu6PcUTZSoqUoqo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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{0.25, 3.}, {-0.00006960406859659433, 0.}}, 
       "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0.25000000000000056`, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.24, 0.6, 0.8], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.25000000000000056`, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0.25, 3.}, {-0.00006960406859659433, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.950366332669372*^9, 3.950366415333283*^9}, 
   3.951478503033454*^9, {3.9514789207597303`*^9, 3.9514789542076483`*^9}, {
   3.951478984507134*^9, 3.951478989370943*^9}, 3.951479170413699*^9, 
   3.9514792303556557`*^9, 3.9514798739777184`*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"6769b597-fa97-4332-bca4-5915387f115c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples that stabilize all moduli", "Subsubsection",
 CellChangeTimes->{{3.9491564982437477`*^9, 
  3.949156502599772*^9}},ExpressionUUID->"d6e3c39c-4380-4de7-97c2-\
ff066ec1df5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fluxes", "=", 
   RowBox[{"ToExpression", "@", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\</Users/damianvandeheisteeg/Downloads/flux-sols-rep_part-01.\
txt\>\"", ",", "\"\<Lines\>\""}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948908833832032*^9, 3.94890886943528*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"c867ebb3-0c67-4ba8-826a-b9b73a98437b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMink", "=", 
   RowBox[{"fluxes", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMinkbar", "=", 
   RowBox[{"ComplexExpand", "[", 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"fluxes", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", "barrep"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FMink", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"GMink", "+", "GMinkbar"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HMink", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "\[ImaginaryI]"}]], 
    RowBox[{"(", 
     RowBox[{"GMinkbar", "-", "GMink"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GMink", "=", 
   RowBox[{"FMink", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[ImaginaryI]", "+", "\[Delta]\[Tau]"}], ")"}], "HMink"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.949078586434889*^9, 3.9490786468573017`*^9}, {
  3.94907876628342*^9, 3.949078855680225*^9}, {3.949158274168405*^9, 
  3.949158286630629*^9}, {3.949488509239462*^9, 3.9494885093945503`*^9}, {
  3.951480154149983*^9, 3.951480159324704*^9}, {3.951480272877602*^9, 
  3.951480273612042*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"35c6b72e-66f6-409f-8909-869adc53430f"],

Cell["Number of stabilized moduli", "Text",
 CellChangeTimes->{{3.9514802874315434`*^9, 
  3.9514802913654003`*^9}},ExpressionUUID->"d0e03b91-6106-493a-b6c0-\
c02272e7f2f1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ddW", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"W", "[", 
        RowBox[{"GMink", ",", "2"}], "]"}], ",", 
       RowBox[{"{", "ts", "}"}], ",", 
       RowBox[{"{", "ts", "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "ddW", "]"}]}], "Input",
 CellChangeTimes->{{3.9514802756950808`*^9, 3.9514802932649317`*^9}},
 CellLabel->
  "In[156]:=",ExpressionUUID->"3f5ee053-7bc0-47af-bcaf-43ef16be418d"],

Cell[BoxData["90"], "Output",
 CellChangeTimes->{{3.95148027986489*^9, 3.9514802958045053`*^9}, 
   3.9518373934227552`*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"bba8e069-d2d5-4c02-9031-92c8a8d11774"]
}, Open  ]],

Cell["Mass Spectrum", "Text",
 CellChangeTimes->{{3.951837398854986*^9, 
  3.951837402029586*^9}},ExpressionUUID->"7095fbcb-9e61-4e1c-8973-\
0d71b61a17c1"],

Cell[CellGroupData[{

Cell[BoxData["coors"], "Input",
 CellChangeTimes->{{3.9518376211375103`*^9, 3.951837621922016*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"1a0ea96a-5ec8-4c5c-bfd2-6206d3b1d122"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "0", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "2", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "0", ",", "2", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "0", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", 
   RowBox[{"t", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
    "]"}], ",", "\[Delta]\[Tau]"}], "}"}]], "Output",
 CellChangeTimes->{3.95183762237302*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"416bdc06-b2d5-43e1-a71e-02f4772e97f0"]
}, Open  ]],

Cell["Mass spectrum", "Text",
 CellChangeTimes->{{3.951837871109868*^9, 
  3.951837874133464*^9}},ExpressionUUID->"28673b43-1ce8-4549-8e09-\
5bbd4ecfa227"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"massspectrum", "=", 
   RowBox[{"MassSpectrum", "[", "GMink", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Tally", "[", 
  RowBox[{"Sort", "[", "massspectrum", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.951837730251947*^9, 3.951837815043582*^9}, {
  3.951837848300796*^9, 3.9518378892443438`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"ae1bd208-e6e3-4c58-a294-e16f28d4a544"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "4.749835196839002457206403637465072650000738596240560240702278114794`46.\
45591685612813*^-11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.131733958810337128575686859711057518872990190979330256076570571557`46.\
45591685612813*^-11", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3134561709354227088819194713824187735713546926776453548315324084946`46.\
45591685612813*^-10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.8275106219659006497124130612316666793003435462792006718469205258203`46.\
45591685612813*^-10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3410405500983408926656995251624030151785373472719658828133949461832`46.\
45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.75242643156631311194285549664423366418091449955787678564634679163338`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.44708740123981144111986895312067892786830864396385220510331977132868`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.92620251322842899813170710475578221240984101008249543708487405419321`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.22581386606299879624619881490228936358573735425201620142619785566856`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.58665035220018839223772525785265116554898409726169173250784244331117`\
46.45591685612813*^-9", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.189085832255719907756477892077457133995129879850703829934777340939669`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.636403505038686103864848745152993475219814002975174324961303108539902`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.733286946633799824312583109002930108709825032905797022273040195940013`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.898517384978717391276796890614842175259411513306861733077601271557424`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.673785950418191031520512441488908336587643178816965563996346496497746`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.041641994314274758380420136266847278120610600328287512408823939223307`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.823975431303123751032024612142167177147219910053383963568944207682059`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.05304442287889710229492447386274173193922303396692346644306707699721`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.60964848406800492985038459527236635122593641081305951819997331743882`\
46.45591685612813*^-8", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0806830298351895314758308443821428942700326161456835182175879406473267`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2276879659194322824858264752810918935442356196178110744060527752338704`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.6652565282509833475327601047450264805832943356515374237853876015390867`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2107605257162030926510864500431187408328387105756496269166499171934638`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.301408330961430257877147732764578544223990471919350814844668508863879`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.7813029622920637693450885194985497976329634191340687529371919338691996`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.4983093160004000979389958369498638688242853558634211528125984675505574`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.8903605226416163769849487981569097742374618082204727675666713845680836`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.3815434473097298822033963281160681499465536194788867514562872924836416`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.072879231404473218816439694183177541343576963540185269802151786269815`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.8807306029991343413151711339993501842035981056307242816126267606850827`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.6055411084634912251775924727997269430179352327644997453198012661578049`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.8207214434041689686266906082078533797212758645794776816884893240741486`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.8973380726689264936671771611991444718881612525204005687487385601725796`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.0060599951624359565627662756361928022386641172341503042857991545703674`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.9165505261997737039798227983627994355838248895475303800580816529972845`\
46.45591685612813*^-7", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.11055911062857130021820951579641897127898150206477139223224353718998133\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.14055823737195059944018366686469189131495426217728903349087200295365315\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.16350632145199922033295888505972870866699029017305384736548141212151219\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.25035854131356419035560670986836805509359462175846419349329017206778815\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.58078286441121947690157534692199692258825875119062481691646129326778333\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.73013492268215500486875540332446209437607965856907079518868109912176899\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.83405050820694068922844367646850566391958502834512653176386394040085523\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.95021082401631617476557193170674324503320173825802155530793419485404161\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1248157805017894176921326786883455939888549405420205611833315919082526`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.27705060910429455405223525358129677914285272878188548852089777298368901\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.31605457400813650060439921098991628898228484637704057663860294919685873\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.59800071013928690229643613932158548712592934696692403124926253740523882\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.73815890959639004198905256990461399403205370750286517529133610088732284\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.95797966329499464880649751985228031619593899323807126237435571302532583\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.28355615987181098646906233681016531073386213553649246325156638865292972\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.55961180607828301187704374617827322450649617653154078453704477676627625\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.60979806974161052516827747938038346609737815750117095706374109797344961\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.13876942124100930343938115450928631303443355756993538991967504642018977\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.37769507670477688216777996007367450343048045440927929922753540696508101\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.54996935087775988088539673546645083604830531362823931996183723177944728\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "4.8662444629331518105935079222119429659491111877291912233529925316571786`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.0457844095425281799709951462346905593136907316263314147703061211353581`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.25884062105377898985377453655903697125990929529035523592554253744739004\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "5.55950873953340890877989974873668387898557379220047133456760035853116102\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.14707375034704914866866048448154942392352667920378911679866922646312031\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.61584468034982662981857073621106579788146810956992143326192184445293883\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "6.825676127153104569340226979110046905742437297047917700057012894317998`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.06855267883820948672323038860358536774629628578073756239296374697521723\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "7.83221895335807472132223331363007362084899974928006093540640409982692506\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.02150928878433798251361472443774968554157773977330943667053621178153661\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "8.55568724499757293618078202407754376624726390854635990289295358155400351\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.11342634550576111483527429823111536479697963206214662013304497686129646\
`46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "9.798072505195321390029617170724425096371934894310325558078620192087844`\
46.45591685612813*^-6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001026445862930764678420870500670770965150829977771885198445352211321\
467573`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001101922133683230060846926019811771647353392103948300264019984859721\
367053`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001136308841230417678383842692876843806312106396952214669221960992240\
272627`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001192670349095358217017570288232974468764191694654904009604836766557\
467944`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001251170353753993177064400635959077703886646027847768819414013192484\
978194`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001351601033789391082289850236687169276948032939468273525920937893739\
548178`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001426959573156340430908742453186143865723432624534845568614588557604\
621558`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001467796543814919604721082484624405779157657986862022202098867626259\
457799`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001528851892843976255411544616146380740376534206631628806533418882219\
188147`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001647407445167691800246894045807590678756157091890166452542790433531\
367817`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001661054242704533113039789492535878435984402283784052591647740600227\
774579`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001800367374886512233572739554071344464670429647038256348840904989905\
970928`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001896569544285791219745113041781541872131275387503239613108172020858\
043183`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00001997776872854692356324667620629632490057963557102504700074810915135\
853824`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002118465203880005795406470704976207764953707645690003022615860209796\
825279`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002188799950230509375710664305226813052255763969175946047612945693462\
964808`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002436937214447398092208692138880483571838091497746379248249747841619\
031693`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00002751492846647192681629383181589171990676602911390540591867745759591\
032802`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00003143664105677717910217921943167541719752318733497365938603251528401\
064189`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00003765886083985897672939819567797251584095739765043012194308588134445\
797903`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.0000479111370353164218920208550512231519467723535464485591189371421787\
5585219`46.45591685612813", "-", 
      RowBox[{
      "4.148880699192656703733927627783569960756057481546682010969234591`46.\
45591685612813*^-52", " ", "\[ImaginaryI]"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
     "0.0000479111370353164218920208550512231519467723535464485591189371421787\
5585219`46.45591685612813", "+", 
      RowBox[{
      "4.148880699192656703733927627783569960756057481546682010969234591`46.\
45591685612813*^-52", " ", "\[ImaginaryI]"}]}], ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00032488369573413380661872488258497101425363849437029221289704794610252\
41241`46.45591685612813", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00035517745152838611203081889618373057910500068862419941580070521605570\
26806`46.45591685612813", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.00035517745152838611203081889618373057910500068862430934707314498163927\
393347`46.45591685612813", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.951837734910595*^9, 3.951837775327739*^9}, {
   3.9518378060012207`*^9, 3.951837857560586*^9}, 3.951837894401949*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"8bf62b4b-0c8e-41ef-8239-5c65296de1c9"]
}, Open  ]],

Cell["Check from writing down most general term", "Text",
 CellChangeTimes->{{3.949478807494474*^9, 
  3.949478814240327*^9}},ExpressionUUID->"ff60aac4-b565-4e7e-86ad-\
d0dc98851dc3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetryTerm", "[", 
   RowBox[{"fluxes_", ",", "kL_", ",", "kR_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "kL", "+", "kR"}], ")"}]}], "&"}], "/@", 
         "fluxes"}], ",", "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"SymmetryTerm", "[", 
     RowBox[{"fluxes_", ",", "kL_", ",", "kR_"}], "]"}], ":=", 
    RowBox[{"Total", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"A", "[", "#", "]"}], "&"}], "/@", 
      RowBox[{"Select", "[", 
       RowBox[{"fluxes", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"#", "+", "kL", "+", "kR"}], ")"}]}], "-", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}],
               "}"}]}], ",", "4"}], "]"}], "==", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}]}], "&"}]}], "]"}]}], "]"}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.949478804719462*^9, 3.949478805462884*^9}, {
  3.949478997362103*^9, 3.949478999385333*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"22c0383c-dcf0-4e6d-b8c3-29b49214910d"],

Cell["Read out mass matrix", "Text",
 CellChangeTimes->{{3.9494788545342703`*^9, 
  3.949478859483543*^9}},ExpressionUUID->"75f0e508-e671-4424-b766-\
f41d5247efa8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"vars", "=", 
  RowBox[{
   RowBox[{"Variables", "[", 
    RowBox[{
     RowBox[{"GMink", "/.", 
      RowBox[{"{", 
       RowBox[{"\[Delta]\[Tau]", "->", "0"}], "}"}]}], "//", "Simplify"}], 
    "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vars", "=", 
    RowBox[{"vars", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[CapitalOmega]", "[", "ll_", "]"}], "->", "ll"}], "}"}]}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"massmatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SymmetryTerm", "[", 
      RowBox[{"vars", ",", 
       RowBox[{"ks", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"ks", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "90"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "90"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9494789221427593`*^9, 3.949478957059009*^9}, 
   3.9494790106672277`*^9, {3.951480351165532*^9, 3.951480352001356*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"3de7f505-e652-449a-960b-1f7924eb610c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "3", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "1", ",", "3"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "1", ",", "3", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "2", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "3", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "2", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2", ",", "1", ",", "2", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
    "]"}], ",", 
   RowBox[{"\[CapitalOmega]", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949478906545743*^9, 3.949478957616377*^9}, {
   3.949479001649963*^9, 3.949479010943585*^9}, 3.951479875385457*^9, 
   3.951480309913493*^9, 3.951480352398671*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"b8ba30c6-2af8-423f-89d4-49fd9f94602f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tally", "[", 
  RowBox[{"Flatten", "[", "massmatrix", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9494790121524153`*^9, 3.9494790277644653`*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"12bbc4d8-71fa-4d1c-9f1c-5e9dbf44532a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "761"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "7339"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949479017527113*^9, 3.9494790280533133`*^9}, 
   3.9514798758444433`*^9, 3.951480324053052*^9, 3.951480355118967*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"657faf17-96cd-484c-ba95-d5194054481d"]
}, Open  ]],

Cell["Add in the \[Tau] terms by conjugating the fluxes", "Text",
 CellChangeTimes->{{3.948538472445264*^9, 
  3.948538494168829*^9}},ExpressionUUID->"70fc073d-8a2b-4388-88d4-\
0235ac66f03b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SymmetryTermLinear", "[", 
   RowBox[{"fluxes_", ",", "k_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"MemberQ", "[", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"#", "+", "k"}], ")"}]}], "&"}], "/@", "fluxes"}], ",", 
        "4"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
       "}"}]}], "]"}], ",", "1", ",", "0"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{
    RowBox[{"Variables", "[", "Gall", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{"2", ";;"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"vars", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[CapitalOmega]", "[", "l_", "]"}], "->", "l"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varsall", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"vars", ",", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"-", "vars"}], ",", "4"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"row", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"SymmetryTermLinear", "[", 
     RowBox[{"varsall", ",", "k"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "ks"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ArrayFlatten", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "row", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"{", "0", "}"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"massmatrix", ",", 
       RowBox[{"Transpose", "[", 
        RowBox[{"{", "row", "}"}], "]"}]}], "}"}]}], "}"}], "]"}], "//", 
  "MatrixRank"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.948538505664637*^9, 3.948538573929452*^9}, {
  3.9485386263694887`*^9, 3.94853873751162*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"c78cd7b1-56ef-4732-8429-c0bdaa9b656d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.948538660621477*^9, 3.9485387377883463`*^9}, 
   3.9514798758561687`*^9, 3.9514803594553547`*^9},
 CellLabel->
  "Out[321]=",ExpressionUUID->"8fae219f-110b-4bac-a4fd-e7f0b371b892"],

Cell[BoxData["90"], "Output",
 CellChangeTimes->{{3.948538660621477*^9, 3.9485387377883463`*^9}, 
   3.9514798758561687`*^9, 3.951480359456669*^9},
 CellLabel->
  "Out[322]=",ExpressionUUID->"0cc88638-4813-42eb-ad21-342f7fe2be21"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1144, 828},
WindowMargins->{{Automatic, 7}, {Automatic, 458}},
FrontEndVersion->"14.2 for Mac OS X ARM (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7fd4ba36-11c7-4b71-97fc-d7863cdceefb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 53, "Subsection",ExpressionUUID->"89a88331-5923-4c99-9668-28f05600a1de"],
Cell[765, 27, 296, 7, 49, "Input",ExpressionUUID->"67c63e28-1ec0-4c5f-bc15-8b362280f98c"],
Cell[CellGroupData[{
Cell[1086, 38, 238, 4, 43, "Subsubsection",ExpressionUUID->"65e97b51-425c-43de-83bf-cba0622e4fa6"],
Cell[1327, 44, 161, 3, 33, "Text",ExpressionUUID->"81ad3220-4e70-4e93-b20b-ea7cd11f5113"],
Cell[CellGroupData[{
Cell[1513, 51, 6905, 196, 289, "Input",ExpressionUUID->"5e4c46ea-4732-4510-9f0a-007e180eec68"],
Cell[8421, 249, 5764, 86, 70, "Message",ExpressionUUID->"a42fd6aa-41ca-4bc3-85b3-9f1a9872b621"]
}, Open  ]],
Cell[14200, 338, 218, 5, 33, "Text",ExpressionUUID->"f02c82dd-48de-4212-8281-304e927809d0"],
Cell[14421, 345, 5700, 153, 587, "Input",ExpressionUUID->"7382dade-2ab1-4ae8-a372-c8639484fa2e"]
}, Closed]],
Cell[CellGroupData[{
Cell[20158, 503, 224, 4, 35, "Subsubsection",ExpressionUUID->"b7531311-279e-48b5-9695-b29d87022c09"],
Cell[20385, 509, 147, 3, 33, "Text",ExpressionUUID->"efeb7aca-bb08-409a-8c81-eba6d03bab58"],
Cell[20535, 514, 1988, 49, 131, "Input",ExpressionUUID->"40259aff-1ecd-4d78-9381-203b1071309f"],
Cell[22526, 565, 187, 3, 33, "Text",ExpressionUUID->"c6af14a2-4b5f-4a9c-8ebe-1ece960ea5ba"],
Cell[22716, 570, 848, 26, 117, "Input",ExpressionUUID->"80148756-4822-41aa-a148-51e76ebadea2"],
Cell[23567, 598, 224, 4, 33, "Text",ExpressionUUID->"fa56eb51-bc6a-4680-b1a7-f5a29cc5dfbf"],
Cell[23794, 604, 818, 20, 49, "Input",ExpressionUUID->"52b546db-f61d-4c11-99f0-344edbadb2b7"],
Cell[24615, 626, 167, 3, 33, "Text",ExpressionUUID->"01eed8c5-8641-440c-bf87-c286d28bc932"],
Cell[24785, 631, 568, 15, 49, "Input",ExpressionUUID->"a27ce442-6ffc-48d7-9502-6f03d7b5b111"],
Cell[25356, 648, 279, 4, 33, "Text",ExpressionUUID->"4496fbbb-a60a-4e76-b671-d771996ee772"],
Cell[25638, 654, 1304, 34, 31, "Input",ExpressionUUID->"6a6fb5df-a631-4c05-b69f-fa79ef4754ab"],
Cell[26945, 690, 158, 3, 33, "Text",ExpressionUUID->"b4068a0b-0a0a-40dc-8e68-fa53ed837b22"],
Cell[CellGroupData[{
Cell[27128, 697, 2499, 70, 174, "Input",ExpressionUUID->"11f1ca4c-0ad8-4d7e-acb0-2f89541822a1"],
Cell[29630, 769, 4500, 88, 70, "Output",ExpressionUUID->"712d133c-dba7-495b-a8c1-eac596a741d9"],
Cell[34133, 859, 4366, 81, 70, "Output",ExpressionUUID->"524affe6-67b3-4dc1-9c57-19285c1224df"],
Cell[38502, 942, 4424, 84, 70, "Output",ExpressionUUID->"2c36276b-6d4f-432a-a47b-705899e6d792"],
Cell[42929, 1028, 4469, 88, 70, "Output",ExpressionUUID->"814d231d-9f90-4bf6-bfdd-296178eea489"]
}, Open  ]],
Cell[47413, 1119, 157, 3, 33, "Text",ExpressionUUID->"93830b97-70b9-431e-8cb8-acf3545a8462"],
Cell[CellGroupData[{
Cell[47595, 1126, 1263, 32, 131, "Input",ExpressionUUID->"8d2b4ea0-b0a0-43d6-836d-dd4ee0751e38"],
Cell[48861, 1160, 1887, 27, 70, "Output",ExpressionUUID->"47fc9c53-98a1-46e0-83b0-f841db05fed7"],
Cell[50751, 1189, 1889, 27, 70, "Output",ExpressionUUID->"8843d4b6-dfbb-44aa-8362-a16dddfaba22"],
Cell[52643, 1218, 1885, 27, 70, "Output",ExpressionUUID->"0b6fcc17-62cd-41c4-be04-554efdf05856"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54577, 1251, 342, 5, 35, "Subsubsection",ExpressionUUID->"50559494-a4d3-4563-b579-c328830f6d23"],
Cell[54922, 1258, 218, 4, 33, "Text",ExpressionUUID->"a7d1ab0a-6070-4220-92af-8465a51371fd"],
Cell[55143, 1264, 4274, 116, 209, "Input",ExpressionUUID->"1d02be3e-df74-454a-9d06-4cc66f5ca57c"],
Cell[59420, 1382, 238, 4, 33, "Text",ExpressionUUID->"59ce6c69-a5dd-42c3-86df-e8da5b3cba4b"],
Cell[59661, 1388, 1908, 43, 182, "Input",ExpressionUUID->"82421281-eab4-4457-801a-e898f5a81116"],
Cell[61572, 1433, 241, 4, 33, "Text",ExpressionUUID->"9402baa7-6f63-43a2-bd0c-39256b2a4fc1"],
Cell[61816, 1439, 1330, 36, 90, "Input",ExpressionUUID->"bd235c0b-88a2-487c-8e45-e33d3cb83a46"],
Cell[63149, 1477, 161, 3, 33, "Text",ExpressionUUID->"714eab79-8ff0-45bd-8225-68838b51e44c"],
Cell[63313, 1482, 1844, 47, 192, "Input",ExpressionUUID->"7b160c5c-4aef-4fc9-82a0-c7f1db33200b"],
Cell[65160, 1531, 158, 3, 33, "Text",ExpressionUUID->"05bb2503-d235-457b-b5f8-b62cdefef0d6"],
Cell[65321, 1536, 3448, 80, 131, "Input",ExpressionUUID->"c06c9c9f-323c-4438-8f2f-524cfd7f752f"],
Cell[68772, 1618, 234, 4, 33, "Text",ExpressionUUID->"74830af5-f10c-4df7-9c43-cea63e38cda6"],
Cell[69009, 1624, 3161, 99, 193, "Input",ExpressionUUID->"878dd117-d37e-4820-98a3-2a910b7f23fa"],
Cell[72173, 1725, 204, 3, 33, "Text",ExpressionUUID->"26c9de74-d6e9-4513-9cb3-e1e6c694d5ad"],
Cell[72380, 1730, 1140, 38, 70, "Input",ExpressionUUID->"911836ad-db5a-4951-8b18-ff138a493fdd"],
Cell[73523, 1770, 1371, 46, 34, "Text",ExpressionUUID->"f74b230b-d823-4c2c-9f42-eb84918a40ac"],
Cell[74897, 1818, 1353, 35, 90, "Input",ExpressionUUID->"ac18fa07-4e9b-4879-b069-90b4f8eb57a5"],
Cell[76253, 1855, 149, 3, 33, "Text",ExpressionUUID->"1adc313c-86a3-4805-ab93-6cee63c44c48"],
Cell[76405, 1860, 3820, 107, 294, "Input",ExpressionUUID->"4e254948-d6a8-4b43-9b69-202ed79cebb2"],
Cell[80228, 1969, 218, 5, 33, "Text",ExpressionUUID->"6b7613c7-3c69-4ca0-8994-ed10fe79c436"],
Cell[80449, 1976, 899, 24, 29, "Input",ExpressionUUID->"80eb4433-56e4-4dd0-b8f8-70d5a6b0c1c7"],
Cell[81351, 2002, 263, 4, 33, "Text",ExpressionUUID->"59f385f1-2c8c-4d79-8204-84bf9d594a09"],
Cell[81617, 2008, 5761, 162, 287, "Input",ExpressionUUID->"0d8ba4b7-d3b5-4fe0-a7dd-69e9d3753e5c"],
Cell[87381, 2172, 169, 3, 33, "Text",ExpressionUUID->"15f9d89e-878a-47f7-8fe8-9d7a6d4ea6b1"],
Cell[87553, 2177, 6291, 173, 306, "Input",ExpressionUUID->"c41b831a-b449-47c2-9621-d746eafc26ba"]
}, Closed]],
Cell[CellGroupData[{
Cell[93881, 2355, 171, 3, 35, "Subsubsection",ExpressionUUID->"b10368e5-ae69-4cf6-aa2f-dead9643d293"],
Cell[94055, 2360, 166, 3, 33, "Text",ExpressionUUID->"5c28aba0-4937-493c-a942-f1b37213fb8c"],
Cell[94224, 2365, 3371, 97, 111, "Input",ExpressionUUID->"110029f5-ad72-4617-b8d5-cdd18f122d8f"],
Cell[97598, 2464, 279, 4, 33, "Text",ExpressionUUID->"57086527-0fbe-470d-8406-df93d4257714"],
Cell[97880, 2470, 6161, 159, 213, "Input",ExpressionUUID->"134babca-2c41-4490-b54e-1adaa2f3abb9"],
Cell[104044, 2631, 151, 3, 33, "Text",ExpressionUUID->"0316c745-4477-460e-a296-14ee29148097"],
Cell[104198, 2636, 1248, 37, 49, "Input",ExpressionUUID->"5e3f4349-82a2-47a9-ab60-35b66ab868cf"],
Cell[105449, 2675, 149, 3, 33, "Text",ExpressionUUID->"7b11a8de-cb95-4134-b5a5-b45b68a544bc"],
Cell[105601, 2680, 393, 12, 29, "Input",ExpressionUUID->"ec30163f-14ce-4789-b111-2cb4d1a0f183"],
Cell[105997, 2694, 4878, 115, 172, "Input",ExpressionUUID->"ae8ad304-a119-4dcc-a81d-f4dbeb71215b"],
Cell[110878, 2811, 161, 3, 33, "Text",ExpressionUUID->"8888acc9-62a3-485f-8438-086604497141"],
Cell[111042, 2816, 601, 16, 29, "Input",ExpressionUUID->"455658d3-8b8f-4763-9eba-6f45fdc301bc"],
Cell[111646, 2834, 245, 4, 33, "Text",ExpressionUUID->"2340918b-5f0b-4ad9-a1be-5ae5985d9a7d"],
Cell[111894, 2840, 1472, 36, 111, "Input",ExpressionUUID->"e372a149-ed06-4102-a92d-0ad475e16aab"],
Cell[113369, 2878, 302, 5, 33, "Text",ExpressionUUID->"b1e0cc37-e99b-48b9-a22d-050fdebee452"],
Cell[113674, 2885, 934, 22, 99, "Input",ExpressionUUID->"d0408458-b2b9-4efc-9843-df8381be7330"],
Cell[114611, 2909, 214, 4, 33, "Text",ExpressionUUID->"6828f15c-3e4e-453f-a4b8-be8dbb1f9f4d"],
Cell[114828, 2915, 1064, 30, 90, "Input",ExpressionUUID->"e4bf9618-86e4-4e19-b937-445531ec225c"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115941, 2951, 167, 3, 53, "Subsection",ExpressionUUID->"5139f4f1-23a6-45e9-bad8-3408905ab021"],
Cell[CellGroupData[{
Cell[116133, 2958, 170, 3, 43, "Subsubsection",ExpressionUUID->"1c269487-8f06-4de9-8f27-593362566a5f"],
Cell[116306, 2963, 273, 6, 33, "Text",ExpressionUUID->"03fa18c3-46af-4fd1-aa82-77252b8960aa"],
Cell[116582, 2971, 254, 4, 33, "Text",ExpressionUUID->"4928f43a-3df2-495d-927a-22942dab4636"],
Cell[116839, 2977, 718, 20, 49, "Input",ExpressionUUID->"2b2604d9-f863-45f3-8d85-1bcdf9727eab"],
Cell[117560, 2999, 185, 3, 33, "Text",ExpressionUUID->"02059042-8208-41dd-866e-85dae9a5b689"],
Cell[117748, 3004, 3792, 92, 397, "Input",ExpressionUUID->"59a816e8-3926-4bb1-a6db-fe2ab964d542"],
Cell[121543, 3098, 298, 7, 33, "Text",ExpressionUUID->"3ad10a3a-f6b5-4f07-8ff0-eae916df3fdc"],
Cell[121844, 3107, 6735, 163, 692, "Input",ExpressionUUID->"a28d8db8-8ea4-4cca-b99f-3ffef489ee08"]
}, Closed]],
Cell[CellGroupData[{
Cell[128616, 3275, 192, 3, 35, "Subsubsection",ExpressionUUID->"fcd73b37-2880-4283-823c-b5173a43df93"],
Cell[128811, 3280, 238, 4, 33, "Text",ExpressionUUID->"920b9fdd-732e-49fb-9b4e-2e86c315bdaa"],
Cell[CellGroupData[{
Cell[129074, 3288, 5505, 137, 437, "Input",ExpressionUUID->"5b423d4b-a08f-4b1d-a6e8-feec1458130d"],
Cell[134582, 3427, 732, 12, 33, "Output",ExpressionUUID->"351d23b3-0eaa-432e-b1a5-52cbaf34bd3c"]
}, Open  ]],
Cell[135329, 3442, 183, 3, 33, "Text",ExpressionUUID->"6d2c2408-27d5-4de1-a7fe-02f01441cf40"],
Cell[CellGroupData[{
Cell[135537, 3449, 491, 11, 49, "Input",ExpressionUUID->"5ca35379-c12a-41d8-9a1d-69528ad9e2ad"],
Cell[136031, 3462, 4342, 120, 115, "Output",ExpressionUUID->"945e7291-e3ff-42af-b96c-3cf80008fb7a"],
Cell[140376, 3584, 964, 14, 33, "Output",ExpressionUUID->"a9276cff-cf05-4e80-a980-959dc14f030f"]
}, Open  ]],
Cell[141355, 3601, 199, 4, 33, "Text",ExpressionUUID->"e8919f65-639a-4948-a092-125c9d437828"],
Cell[CellGroupData[{
Cell[141579, 3609, 1374, 41, 127, "Input",ExpressionUUID->"4b733d11-bbc1-48a2-9fa5-581b5ef1aff7"],
Cell[142956, 3652, 11046, 345, 159, "Output",ExpressionUUID->"166ce55f-165c-4bff-8e4c-c74c5f8573bc"]
}, Open  ]],
Cell[154017, 4000, 229, 4, 33, "Text",ExpressionUUID->"d91e39b3-cc09-423d-928b-c590ba67de8d"],
Cell[154249, 4006, 1154, 31, 131, "Input",ExpressionUUID->"8ac7cab0-d764-44bd-8e9b-67339fbc5d70"],
Cell[CellGroupData[{
Cell[155428, 4041, 230, 4, 29, "Input",ExpressionUUID->"bfc84f09-baa4-4c84-b181-80179c340cf0"],
Cell[155661, 4047, 2718, 76, 53, "Output",ExpressionUUID->"9c99cef0-538b-47b3-aaf8-8264d82a1c53"]
}, Open  ]],
Cell[158394, 4126, 1497, 39, 254, "Input",ExpressionUUID->"a559b1c5-9755-4d5a-a22c-716c05fa4288"],
Cell[CellGroupData[{
Cell[159916, 4169, 277, 7, 29, "Input",ExpressionUUID->"0cdff364-55f1-4575-94d0-2394734ce4f4"],
Cell[160196, 4178, 1696, 43, 82, "Output",ExpressionUUID->"60d721d8-735c-4223-9954-cce6d18fabfd"]
}, Open  ]],
Cell[161907, 4224, 187, 3, 33, "Text",ExpressionUUID->"0e2b6aa8-3c39-4f88-93c4-2e0570c825af"],
Cell[CellGroupData[{
Cell[162119, 4231, 1752, 48, 213, "Input",ExpressionUUID->"30cba345-171f-48a2-9122-cd19748ff96c"],
Cell[163874, 4281, 2086, 57, 159, "Output",ExpressionUUID->"678b253a-56cf-4507-822f-34b3b655ca5d"]
}, Open  ]],
Cell[165975, 4341, 247, 6, 33, "Text",ExpressionUUID->"9e173a17-5509-43b5-aadf-1d47704e7cd8"],
Cell[CellGroupData[{
Cell[166247, 4351, 1580, 50, 172, "Input",ExpressionUUID->"af1590cc-27de-45af-bd87-b8e6576aae91"],
Cell[167830, 4403, 697, 13, 33, "Output",ExpressionUUID->"cc7ad705-7e3f-4227-ae0f-3818958f4dd8"],
Cell[168530, 4418, 591, 12, 24, "Print",ExpressionUUID->"fb83877a-57b0-432f-96bf-534b5930c2c8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169170, 4436, 191, 3, 43, "Subsubsection",ExpressionUUID->"4c743437-9f0e-45b0-a535-4275fc452baa"],
Cell[169364, 4441, 154, 2, 33, "Text",ExpressionUUID->"2ca97f08-0236-4094-878a-cb78d982465e"],
Cell[169521, 4445, 1386, 30, 90, "Input",ExpressionUUID->"253f0bbb-2552-40b9-8a80-1be2e8b3ef8f"],
Cell[170910, 4477, 156, 3, 33, "Text",ExpressionUUID->"9c40d138-726b-45b8-9620-f9ff9934c7f4"],
Cell[CellGroupData[{
Cell[171091, 4484, 2263, 68, 90, "Input",ExpressionUUID->"3b0ee1bd-932c-40c0-b560-d19a30ca35ac"],
Cell[173357, 4554, 26391, 478, 222, "Output",ExpressionUUID->"69fa9629-61c6-42af-83a2-9faaa1975d50"]
}, Open  ]],
Cell[199763, 5035, 184, 3, 33, "Text",ExpressionUUID->"58e6e496-5866-4dc6-9062-a1875cc9e91a"],
Cell[CellGroupData[{
Cell[199972, 5042, 1251, 36, 49, "Input",ExpressionUUID->"b3305796-6efb-4946-964d-1620df949229"],
Cell[201226, 5080, 1255, 37, 91, "Output",ExpressionUUID->"70f0c03c-6c6e-4d31-8698-3287195eef59"]
}, Open  ]],
Cell[202496, 5120, 219, 4, 33, "Text",ExpressionUUID->"dea26c97-8c1e-40a5-b450-ce8f6f183d9c"],
Cell[202718, 5126, 864, 24, 29, "Input",ExpressionUUID->"1df6ed9d-096c-4ad7-abc8-b1bb0b1d39af"],
Cell[203585, 5152, 637, 18, 40, "Input",ExpressionUUID->"dac29e9a-2ef8-4ac0-9ab9-3cdd49233792"],
Cell[CellGroupData[{
Cell[204247, 5174, 1206, 38, 31, "Input",ExpressionUUID->"e822a1ae-4814-42e9-a66a-3608e47a588c"],
Cell[205456, 5214, 813, 20, 52, "Output",ExpressionUUID->"f1e418d4-0096-4051-8e89-9244d2a494de"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[206318, 5240, 317, 5, 43, "Subsubsection",ExpressionUUID->"82181ef6-49a5-4397-a1cb-96f7d2381dd0"],
Cell[206638, 5247, 238, 4, 33, "Text",ExpressionUUID->"5a087a90-6a3f-4f2e-8fdf-3bfa34df4b76"],
Cell[CellGroupData[{
Cell[206901, 5255, 5345, 142, 376, "Input",ExpressionUUID->"bdb7d575-0a5f-4169-9ef4-03708351792a"],
Cell[212249, 5399, 515, 9, 33, "Output",ExpressionUUID->"93a28713-1531-4835-a0f9-6c8a9a0cd275"],
Cell[212767, 5410, 512, 9, 33, "Output",ExpressionUUID->"85ec6d66-0d91-4ee6-b065-d4d0de1c48be"]
}, Open  ]],
Cell[213294, 5422, 183, 3, 33, "Text",ExpressionUUID->"bce8f411-04ab-4a96-8033-821e13329727"],
Cell[CellGroupData[{
Cell[213502, 5429, 593, 12, 49, "Input",ExpressionUUID->"a1db74df-d61e-417f-b75e-1d2a8d2e456c"],
Cell[214098, 5443, 13862, 407, 380, "Output",ExpressionUUID->"123effa0-a84b-48ff-a1fd-e675952f9dcb"],
Cell[227963, 5852, 624, 9, 33, "Output",ExpressionUUID->"bd420f26-f887-4e51-a9e6-71abccdd4ca1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[228624, 5866, 746, 21, 29, "Input",ExpressionUUID->"a22cfe0b-5372-4685-87e1-8c399e4fc28f"],
Cell[229373, 5889, 3042, 81, 94, "Output",ExpressionUUID->"6a841e06-6719-4563-9d39-1976c57d48e3"]
}, Open  ]],
Cell[232430, 5973, 199, 4, 33, "Text",ExpressionUUID->"b995fc3c-6ab2-47b4-98b4-3e2497111f6a"],
Cell[CellGroupData[{
Cell[232654, 5981, 1484, 42, 127, "Input",ExpressionUUID->"4a4f967a-ac91-4af4-bd5d-78d2e8378199"],
Cell[234141, 6025, 38119, 1212, 970, "Output",ExpressionUUID->"bc2b41f4-a8af-45dd-a323-b1bfc23a4fa9"]
}, Open  ]],
Cell[272275, 7240, 269, 6, 33, "Text",ExpressionUUID->"55c16bb1-ce8d-44f2-b054-8788c342244e"],
Cell[CellGroupData[{
Cell[272569, 7250, 749, 20, 49, "Input",ExpressionUUID->"650bab39-920f-4242-bf32-cf2aeacd7bab"],
Cell[273321, 7272, 561, 11, 33, "Output",ExpressionUUID->"10464fbc-c164-474c-a2a4-5e5721530280"]
}, Open  ]],
Cell[273897, 7286, 215, 4, 33, "Text",ExpressionUUID->"a66b1e18-82b6-478e-a945-c50a5ec570b8"],
Cell[CellGroupData[{
Cell[274137, 7294, 5455, 138, 483, "Input",ExpressionUUID->"a634834e-da84-4876-90cd-33241050fcbd"],
Cell[279595, 7434, 12177, 336, 375, "Output",ExpressionUUID->"ebfa8fda-97b5-449d-9798-ec2420a39a85"],
Cell[291775, 7772, 1670, 36, 33, "Output",ExpressionUUID->"a7011e01-c995-4b34-8dc5-ba32c3e33071"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293482, 7813, 2526, 51, 213, "Input",ExpressionUUID->"da290d20-5db4-4202-ad8b-a559bc29cb24"],
Cell[CellGroupData[{
Cell[296033, 7868, 249, 5, 23, "Print",ExpressionUUID->"59ac4995-81fe-49ce-acdd-9ad1af3ca92c"],
Cell[296285, 7875, 249, 5, 23, "Print",ExpressionUUID->"31464baf-0c7b-4dad-833f-523bdd982858"],
Cell[296537, 7882, 247, 5, 23, "Print",ExpressionUUID->"d930fbe7-e65c-4b9f-a137-df34e2dbf82e"],
Cell[296787, 7889, 248, 5, 23, "Print",ExpressionUUID->"2ce251e4-f4af-47a6-a54c-4b59837517f4"]
}, Open  ]],
Cell[297050, 7897, 565, 9, 33, "Output",ExpressionUUID->"7c5ad2f1-ce15-4a84-ae1e-468ee6f8fda9"]
}, Open  ]],
Cell[297630, 7909, 158, 3, 33, "Text",ExpressionUUID->"9a40f9ca-4c2b-4f49-9710-811f81c3d22c"],
Cell[CellGroupData[{
Cell[297813, 7916, 1883, 48, 254, "Input",ExpressionUUID->"f30feee9-2850-44bb-b0dd-56f1631c03b4"],
Cell[CellGroupData[{
Cell[299721, 7968, 648, 14, 23, "Print",ExpressionUUID->"c099c72b-28b5-4205-9f47-b1f7411c1f6a"],
Cell[300372, 7984, 648, 14, 23, "Print",ExpressionUUID->"cb942aa6-db9f-4fd2-8414-6c5f54e8674c"]
}, Open  ]],
Cell[301035, 8001, 7779, 114, 76, "Message",ExpressionUUID->"4731c8f7-1398-4c4e-aa21-713398fd9e0d"],
Cell[308817, 8117, 7214, 102, 92, "Message",ExpressionUUID->"113a4ec7-1d83-4b43-a597-cf7aca7fc00d"],
Cell[316034, 8221, 7780, 114, 75, "Message",ExpressionUUID->"07476b60-a300-4456-b039-228a0d056169"],
Cell[323817, 8337, 9587, 132, 108, "Message",ExpressionUUID->"a8ef6bda-df84-4de5-975e-2390412828d0"],
Cell[333407, 8471, 7778, 114, 75, "Message",ExpressionUUID->"d24e67f9-4d34-4dcf-b9e8-4407c98eb5a0"],
Cell[341188, 8587, 9585, 132, 108, "Message",ExpressionUUID->"7f2067ce-6a35-4271-a781-91ebb5ff41c7"],
Cell[350776, 8721, 7778, 114, 75, "Message",ExpressionUUID->"5f534fab-0a6b-4424-8d88-f90958a09a1c"],
Cell[358557, 8837, 489, 11, 26, "Message",ExpressionUUID->"fe1f4f84-c862-40a1-a2b8-e0a1277960a1"],
Cell[359049, 8850, 184, 3, 33, "Output",ExpressionUUID->"b3b44488-ba2e-4323-93b7-a8f7998978d9"]
}, Open  ]],
Cell[359248, 8856, 1939, 49, 274, "Input",ExpressionUUID->"d5a8836e-a5fc-48df-a78c-59f592b1f895"],
Cell[CellGroupData[{
Cell[361212, 8909, 326, 8, 29, "Input",ExpressionUUID->"f4833856-fbb2-4d5c-a338-c7fc93377c6e"],
Cell[361541, 8919, 1020, 25, 46, "Output",ExpressionUUID->"86776690-3596-4fee-9d35-577911ec2aa3"]
}, Open  ]],
Cell[362576, 8947, 175, 3, 33, "Text",ExpressionUUID->"05ed544d-b0cf-48e9-88ad-159f01e4f0da"],
Cell[CellGroupData[{
Cell[362776, 8954, 1972, 46, 131, "Input",ExpressionUUID->"a8a46e22-d36d-4379-a1fd-4095ff3cd685"],
Cell[364751, 9002, 870, 13, 33, "Output",ExpressionUUID->"7c0f4ffe-e8c9-483f-9cb8-284a7c5f978e"],
Cell[365624, 9017, 1372, 30, 33, "Output",ExpressionUUID->"126219ee-8dd2-464b-8a9f-b3f1559c8568"],
Cell[366999, 9049, 2827, 71, 68, "Output",ExpressionUUID->"93292e16-e968-461b-84e3-990266a87849"],
Cell[369829, 9122, 1122, 21, 46, "Output",ExpressionUUID->"ed247f5e-1b6d-4972-9aff-37987661e38c"],
Cell[370954, 9145, 1058, 17, 50, "Output",ExpressionUUID->"6b2530df-5886-40b7-ac58-447b74d38f55"]
}, Open  ]],
Cell[372027, 9165, 247, 6, 33, "Text",ExpressionUUID->"c08295d8-a49e-4de9-a3ed-a55c0968604d"],
Cell[CellGroupData[{
Cell[372299, 9175, 1580, 50, 172, "Input",ExpressionUUID->"97f57006-ac33-4d72-99b3-03c12f83eec7"],
Cell[373882, 9227, 294, 6, 33, "Output",ExpressionUUID->"6d0a4dea-5b0b-489b-83b0-444ebb7fbb68"],
Cell[374179, 9235, 268, 6, 23, "Print",ExpressionUUID->"34e1959c-041d-4913-828a-b41434c38925"]
}, Open  ]],
Cell[CellGroupData[{
Cell[374484, 9246, 2795, 74, 335, "Input",ExpressionUUID->"0fa3dfcb-44ae-48e2-a63c-2fa94f9d437d"],
Cell[CellGroupData[{
Cell[377304, 9324, 917, 22, 45, "Print",ExpressionUUID->"693341bf-e73f-481d-8721-f951e79f27cc"],
Cell[378224, 9348, 916, 22, 45, "Print",ExpressionUUID->"d2e6cd10-bf61-493e-93bc-3ea4fd7445b5"],
Cell[379143, 9372, 916, 22, 45, "Print",ExpressionUUID->"2edcaeff-5e35-4c2e-8c73-1741da50d521"],
Cell[380062, 9396, 920, 22, 45, "Print",ExpressionUUID->"504c40df-1139-4800-a492-c4fe9434122b"],
Cell[380985, 9420, 923, 22, 45, "Print",ExpressionUUID->"3a440a43-df2e-4836-826e-0aaad10cf466"],
Cell[381911, 9444, 920, 22, 45, "Print",ExpressionUUID->"ef3762d4-2842-451c-bb29-3f64e4bbb901"],
Cell[382834, 9468, 921, 22, 45, "Print",ExpressionUUID->"a1938ea5-0bf3-4fa5-bd16-53dc9863448d"],
Cell[383758, 9492, 921, 22, 45, "Print",ExpressionUUID->"60bbce4e-87a3-4a2f-b815-603a71c0d3e5"],
Cell[384682, 9516, 925, 22, 45, "Print",ExpressionUUID->"2953d6b2-20d2-4cb2-9790-76efb943d914"],
Cell[385610, 9540, 921, 22, 45, "Print",ExpressionUUID->"2588cab6-8321-4545-b0b3-642110341020"],
Cell[386534, 9564, 921, 22, 45, "Print",ExpressionUUID->"3a7ac245-5815-481d-8116-a1c67df47f0d"],
Cell[387458, 9588, 921, 22, 45, "Print",ExpressionUUID->"f605dc73-298f-4b86-a986-85c7cfa2b6c7"],
Cell[388382, 9612, 921, 22, 45, "Print",ExpressionUUID->"b26c9dab-8024-493e-acaa-513232ff976f"],
Cell[389306, 9636, 918, 22, 45, "Print",ExpressionUUID->"9ffd8e9b-fdc6-4228-b770-9a69a26952e6"],
Cell[390227, 9660, 919, 22, 45, "Print",ExpressionUUID->"8c2b7da9-bc0d-434b-91f6-bf206c6a166a"],
Cell[391149, 9684, 920, 22, 45, "Print",ExpressionUUID->"29fb92b8-6aa1-41fe-a359-35e3cb0ec06f"],
Cell[392072, 9708, 917, 22, 45, "Print",ExpressionUUID->"ab6b5dae-3155-4ba7-80f6-c0d9c1569370"],
Cell[392992, 9732, 919, 22, 45, "Print",ExpressionUUID->"83a410fb-bf6f-4ac5-8cac-46fba4641d47"],
Cell[393914, 9756, 920, 22, 45, "Print",ExpressionUUID->"9d73a201-c4c7-4aa3-b192-30c9961528a0"],
Cell[394837, 9780, 919, 22, 45, "Print",ExpressionUUID->"9ec05ee6-4a47-4c2b-ac9e-595722a5b7c9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[395817, 9809, 187, 3, 43, "Subsubsection",ExpressionUUID->"055ea94a-b654-4284-8464-ffa664ffcd44"],
Cell[396007, 9814, 299, 5, 33, "Text",ExpressionUUID->"0ecdcd72-46d5-40b7-bf47-6a9860b6322e"],
Cell[CellGroupData[{
Cell[396331, 9823, 2920, 82, 364, "Input",ExpressionUUID->"44122c41-4421-4353-8a79-f5338e627eaa"],
Cell[399254, 9907, 1177, 17, 33, "Output",ExpressionUUID->"0411f3d4-7123-430b-8e5f-74d043eb3487"],
Cell[400434, 9926, 1177, 17, 33, "Output",ExpressionUUID->"7ee302c0-ab95-4d85-b4da-09330035a92e"],
Cell[401614, 9945, 1372, 22, 33, "Output",ExpressionUUID->"6f522840-63ed-4ea5-a84f-ab1150c8a238"],
Cell[402989, 9969, 5580, 138, 238, "Output",ExpressionUUID->"fd25f553-5bbc-40cb-8934-d0045e8a176f"],
Cell[408572, 10109, 1426, 25, 46, "Output",ExpressionUUID->"b70f8a26-8902-4285-9d8c-218ec1937f56"]
}, Open  ]],
Cell[410013, 10137, 167, 3, 33, "Text",ExpressionUUID->"1131a1f7-0826-4e57-a085-30f86f18115f"],
Cell[CellGroupData[{
Cell[410205, 10144, 1309, 40, 51, "Input",ExpressionUUID->"107d1019-0c76-4109-b964-b3d4f96e3eba"],
Cell[411517, 10186, 510, 14, 49, "Output",ExpressionUUID->"7924d715-c9e0-479f-9d3e-fb6b24aca00a"]
}, Open  ]],
Cell[412042, 10203, 175, 3, 33, "Text",ExpressionUUID->"6de5a52f-5fca-42bd-9a54-eefc19cf9855"],
Cell[412220, 10208, 371, 8, 29, "Input",ExpressionUUID->"e9a8e2b8-3a09-4cee-85be-371c063c909d"],
Cell[CellGroupData[{
Cell[412616, 10220, 796, 17, 70, "Input",ExpressionUUID->"0eb4c242-ca87-41ac-ab2e-647e2006579c"],
Cell[413415, 10239, 2301, 55, 196, "Output",ExpressionUUID->"a92e108f-5268-460b-a318-7bd291d30995"],
Cell[415719, 10296, 2964, 82, 217, "Output",ExpressionUUID->"165c24a9-4167-47d0-a601-2e468188537d"]
}, Open  ]],
Cell[418698, 10381, 167, 3, 33, "Text",ExpressionUUID->"e4fb1535-7a76-486d-871f-542b14785036"],
Cell[418868, 10386, 759, 22, 43, "Input",ExpressionUUID->"f8d192d0-ef63-484d-9ac2-4525b5a23844"],
Cell[419630, 10410, 1912, 55, 70, "Input",ExpressionUUID->"612e1470-56ed-4066-8e29-68e7ab685a56"],
Cell[CellGroupData[{
Cell[421567, 10469, 1078, 26, 29, "Input",ExpressionUUID->"763dd4a9-77c9-455a-a67b-dc1f11a379b1"],
Cell[422648, 10497, 19424, 363, 227, "Output",ExpressionUUID->"6769b597-fa97-4332-bca4-5915387f115c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[442121, 10866, 187, 3, 35, "Subsubsection",ExpressionUUID->"d6e3c39c-4380-4de7-97c2-ff066ec1df5f"],
Cell[442311, 10871, 399, 9, 29, "Input",ExpressionUUID->"c867ebb3-0c67-4ba8-826a-b9b73a98437b"],
Cell[442713, 10882, 1393, 39, 165, "Input",ExpressionUUID->"35c6b72e-66f6-409f-8909-869adc53430f"],
Cell[444109, 10923, 173, 3, 33, "Text",ExpressionUUID->"d0e03b91-6106-493a-b6c0-c02272e7f2f1"],
Cell[CellGroupData[{
Cell[444307, 10930, 610, 17, 49, "Input",ExpressionUUID->"3f5ee053-7bc0-47af-bcaf-43ef16be418d"],
Cell[444920, 10949, 207, 4, 33, "Output",ExpressionUUID->"bba8e069-d2d5-4c02-9031-92c8a8d11774"]
}, Open  ]],
Cell[445142, 10956, 155, 3, 33, "Text",ExpressionUUID->"7095fbcb-9e61-4e1c-8973-0d71b61a17c1"],
Cell[CellGroupData[{
Cell[445322, 10963, 182, 3, 29, "Input",ExpressionUUID->"1a0ea96a-5ec8-4c5c-bfd2-6206d3b1d122"],
Cell[445507, 10968, 12350, 365, 278, "Output",ExpressionUUID->"416bdc06-b2d5-43e1-a71e-02f4772e97f0"]
}, Open  ]],
Cell[457872, 11336, 155, 3, 33, "Text",ExpressionUUID->"28673b43-1ce8-4549-8e09-5bbd4ecfa227"],
Cell[CellGroupData[{
Cell[458052, 11343, 425, 9, 49, "Input",ExpressionUUID->"ae1bd208-e6e3-4c58-a294-e16f28d4a544"],
Cell[458480, 11354, 15450, 386, 2122, "Output",ExpressionUUID->"8bf62b4b-0c8e-41ef-8239-5c65296de1c9"]
}, Open  ]],
Cell[473945, 11743, 183, 3, 33, "Text",ExpressionUUID->"ff60aac4-b565-4e7e-86ad-d0dc98851dc3"],
Cell[474131, 11748, 1668, 47, 90, "Input",ExpressionUUID->"22c0383c-dcf0-4e6d-b8c3-29b49214910d"],
Cell[475802, 11797, 164, 3, 33, "Text",ExpressionUUID->"75f0e508-e671-4424-b766-f41d5247efa8"],
Cell[CellGroupData[{
Cell[475991, 11804, 1276, 36, 111, "Input",ExpressionUUID->"3de7f505-e652-449a-960b-1f7924eb610c"],
Cell[477270, 11842, 4792, 127, 176, "Output",ExpressionUUID->"b8ba30c6-2af8-423f-89d4-49fd9f94602f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[482099, 11974, 254, 5, 29, "Input",ExpressionUUID->"12bbc4d8-71fa-4d1c-9f1c-5e9dbf44532a"],
Cell[482356, 11981, 399, 10, 33, "Output",ExpressionUUID->"657faf17-96cd-484c-ba95-d5194054481d"]
}, Open  ]],
Cell[482770, 11994, 191, 3, 33, "Text",ExpressionUUID->"70fc073d-8a2b-4388-88d4-0235ac66f03b"],
Cell[CellGroupData[{
Cell[482986, 12001, 2073, 63, 172, "Input",ExpressionUUID->"c78cd7b1-56ef-4732-8429-c0bdaa9b656d"],
Cell[485062, 12066, 1206, 19, 74, "Output",ExpressionUUID->"8fae219f-110b-4bac-a4fd-e7f0b371b892"],
Cell[486271, 12087, 230, 4, 33, "Output",ExpressionUUID->"0cc88638-4813-42eb-ad21-342f7fe2be21"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


